Wall-Crossing Invariants from Spectral Networks

A new construction of BPS monodromies for 4d ${\mathcal N}=2$ theories of class S is introduced. A novel feature of this construction is its manifest invariance under Kontsevich-Soibelman wall crossing, in the sense that no information on the 4d BPS spectrum is employed. The BPS monodromy is encoded by topological data of a finite graph, embedded into the UV curve $C$ of the theory. The graph arises from a degenerate limit of spectral networks, constructed at maximal intersections of walls of marginal stability in the Coulomb branch of the gauge theory. The topology of the graph, together with a notion of framing, encode equations that determine the monodromy. We develop an algorithmic technique for solving the equations, and compute the monodromy in several examples. The graph manifestly encodes the symmetries of the monodromy, providing some support for conjectural relations to specializations of the superconformal index. For $A_1$-type theories, the graphs encoding the monodromy are "dessins d'enfants" on $C$, the corresponding Strebel differentials coincide with the quadratic differentials that characterize the Seiberg-Witten curve.

==> QU/api.py <==
import sys

from mcsn import MCSN
from soliton_data import NetworkSolitonContent
from config import MCSNConfig

def analyze_configuration(
	config_file_name, saving_file_name, details_options
):
	"""
	both config_file_name and saving_file_name must contain the full 
	path of the files, including the extension
	"""
	# config_file_name = 'argyres_douglas_3'
	# sys.stdout = open('results/soliton_data_'+config_file_name+'.txt', 'w')
	# cf = MCSNConfig(file_path='config/'+config_file_name+'.ini')

	soliton_paths_details = details_options

	sys.stdout = open(saving_file_name, 'w')
	cf = MCSNConfig(file_path=config_file_name)

	w = MCSN(
	  branch_points=cf['branch_points'], 
	  streets=cf['streets'], 
	  joints=cf['joints'], 
	  homology_classes=cf['homology_classes']
	)

	w_solitons = NetworkSolitonContent(network=w, iterations=cf['iterations'])

	# #------ Finished creating network and computing soliton data -------

	print '\n\n===============\nNETWORK DATA\n==============='
	w.print_info()

	print '\n\n===============\nSOLITON DATA\n==============='
	w_solitons.print_info(
		full_path=soliton_paths_details, # prints the paths for complete solitons as well
		soliton_paths=soliton_paths_details, 
		writhes=soliton_paths_details,
	)



==> QU/config.py <==
import ConfigParser

class MCSNConfig:
    """
    A container class of the configuration data.
    Saves the configuration data as a Python dictionary.
    """
    def __init__(self, file_path=None):
        # The data dict has option values as Python objects,
        # some of them being strings.
        self.data = {}
        self.parser = ConfigParser.SafeConfigParser()
        # attribute options has the following structure:
        # options['section']['option'] = 'label'
        self.options = {
            'Network Data': {
                'streets': 'Street Names',
                'branch_points': 'Branch Points',
                'joints': 'Joints',
                'homology_classes': 'Homology Classes',
            },
            'Computation Parameters': {
                'iterations': 'Number of iterations',
            },
        }

        # # {deprecated option: option,}
        # self.deprecated_options = {
        #     'phase_range': 'phase',
        #     'punctures': 'irregular_punctures',
        #     'size_of_neighborhood': 'size_of_bp_neighborhood',
        #     'size_of_bin': None,
        #     'size_of_ramification_pt_cutoff': None,
        #     'n_processes': None,
        # }

        if file_path is not None:
            print ('Loading configuration from {}...'.format(file_path))
            with open(file_path, 'r') as fp:
                self.read(fp)
            print ('Finished loading configuration from {}.\n\n'
                        .format(file_path))

    def __setitem__(self, option, value):
        try:
            # Update the data dict.
            self.data[option] = value
            # Update the parser
            for section in self.options:
                if option in self.options[section]:
                    self.parser.set(section, option, str(value))
        except KeyError:
            # Not an available the option, raise an error.
            raise KeyError('Unknown option \'{}\'.'.format(option))

    def __getitem__(self, option):
        try:
            return self.data[option]
        except KeyError:
            # Not an available the option, raise an error.
            raise KeyError('Unknown option \'{}\'.'.format(option))

    def __delitem__(self, option):
        try:
            # Remove the option from the data dict.
            del self.data[option]
            # Remove the option from the parser.
            for section in self.options:
                if option in self.options[section]:
                    self.parser.remove_option(section, option)
        except KeyError:
            raise KeyError('Unknown option \'{}\'.'.format(option))

    def get_label(self, option):
        for section in self.options.keys():
            if option in self.options[section]:
                return self.options[section][option]

        raise ValueError('Unknown option \'{}\'.'.format(option))

    def keys(self):
        return self.data.keys()

    def iteritems(self):
        return self.data.iteritems()

    def read(self, config_file):
        """
        Read an .ini file and load the configuration data.
        """
        self.parser.readfp(config_file)

        for section in self.parser.sections():
            try:
                not_configured_options = self.options[section].keys()
            except KeyError:
                self.parser.remove_section(section)
                raise ValueError('Unknown section \'{}\'. in the config file.'
                                 .format(section))

            for option in self.parser.options(section):
                parser_value = self.parser.get(section, option)

                # # Check deprecated options
                # if option in self.deprecated_options:
                #     old_option = option
                #     option = self.deprecated_options[old_option]
                #     logger.warning(
                #         'Option \'{}\' is deprecated.'.format(old_option)
                #     )
                #     if option is None:
                #         continue
                #     logger.warning('Use \'{}\' instead.'.format(option))
                #     self.parser.remove_option(section, old_option)
                #     self.parser.set(section, option, parser_value)

                if (parser_value == 'None'):
                    value = eval(parser_value)
                elif (
                    section == 'Network Data' or 
                    section == 'Computation Parameters'
                ):
                    value = eval(parser_value)
                # elif (section == 'numerical parameters'):
                #     value = eval(parser_value)
                else:
                    raise ValueError(
                        'Option \'{}\' in an unknown section \'{}\'.'
                        .format(option, section)
                    )

                try:
                    not_configured_options.remove(option)
                except ValueError:
                    raise ValueError('Unknown option \'{}\'.'.format(option))

                self.data[option] = value

            for option in not_configured_options:
                self.parser.set(section, option, 'None')
                self[option] = None

    def save(self, file_path=None, logger_name=None,):
        if file_path is None:
            return None
        print('Saving configuration to {}.'.format(file_path))
        with open(file_path, 'w') as fp:
            self.parser.write(fp)
        logger.info('Finished saving configuration to {}.'.format(file_path))

==> QU/growth_rules.py <==
from solitons import (
    copy_of_soliton, join_dashes_at_branch_point, SolitonPath, Dash, 
    growing_pairs_from_dashes, growing_clusters, find_corresponding_cluster,
    find_corresponding_pair,
)

VERBOSE = False

"""
Growth of a soliton works by bifurcation of possibilities.
Each soliton has several growing pairs.
Two types of things can happen:
1- two or more growing pairs can merge into a single one (or even more??)
2- a growing pair keeps growing

Option 1 arises when two or more growing pairs arrive on the same 
branch point / joint.
In this case, the rules of a joint /branch point will determine
if the two (or more) growing pairs can be merged in several ways.
In this case the function must:
1a- connect one or more pairs of dashes (pairwise)
1b- form a new set of pairs of endpoints, and return those

Option 2 is simpler to handle.
Focus on a single growing pair of endpoints for a soliton.
A pair of endpoints is given at a certain joint or 
branch point. Then, by applying a certain rule,
which will depdend on the branch point / joint in 
question and on which of its slots the pair ends, 
the function must 
2a- grow the two Dashes of that pair of endpoints
2b- create new Dashes if necessary according to the rules
2c- form a new set of pairs of endpoints, and return those

To determine the various possibilities, one first looks at the
whole set of growing pairs. 
One makes a "map" of which slots are taken, for each branch/point and joint.
Then, a function for each of these branch points or joints will
determine how many possibilities there are, at each site.
Note that more than one pair of endpoint may end on the same slot, 
each must be considered separately in all possible combinations.
All possibilities are considered, generating a number of new solitons.
"""

def grow_soliton_once(soliton, resolution=None):
    """
    This function must return several new solitons.
    New solitons are created as copies of the original one,
    and their evolution is outsourced to external functions.
    Since growth must be performed on copies, the directions 
    given to external functions must be provided in terms of
    relative data, not actual data.
    Concretely: we cannot ask a certain growing pair to be 
    grown at a certain joint. Because that growing pair
    would belong to the original soliton.
    Instead, we must first copy the soliton, then identify 
    the corresponding growing pair that matches to the one
    in the original soliton, and then ask for that to be grown.

    Growth will be organized in 'clusters', i.e. all the 
    growing pairs (endpoints of dashes above the same nodal point
    of the network) of a soliton will be organized according
    to which nodal point they lie on.
    All growing pairs above the same nodal point will belong to
    the same cluster, and will be grown at once.
    
    # NOTE: the following is DEPRECATED.
    # it seems unnecessary at this point. But keep for the future.
    # 
    # Two or more pairs of dashes can furthermore join together,
    # into a smaller number of pairs. 
    # QUESTION: [IS THIS ACTUALLY CORRECT? THINK ABOUT \TAU AND \NU'S]
    # The way this can happen is handled by the rules at each 
    # joint or branch point.
    
    """

    if soliton.is_complete:
        return [soliton]

    # A soliton must be grown at each one of its growth clusters.
    # Some of these evolutions may return more than one outcome, 
    # for example, this would happen at actual 6-way joints.
    # So we go through the growth clusters, and grow each of them,
    # while allowing for the possibility that, as we evolve, new 
    # solitons will pop up.
    else:
        # growing_pairs = soliton.growing_pairs
        original_clusters = growing_clusters(soliton)
        if VERBOSE is True:
            print '\n\tGrowing {}'.format(soliton.label)
            print 'This soliton has {} growth clusters'.format(
                len(original_clusters)
            )
        old_solitons = [soliton]
        new_solitons = []

        for cl_i, cl in enumerate(original_clusters):
            # update the solitons in the list old_solitons, for each growing
            # cluster, returning a new list called 'new_solitons' which
            # will supersede old_solitons, thus being updated at the
            # next growth step (next cluster)

            node = cl[0][0].end_point
            node_type = node.type
            if VERBOSE is True:
                print '\nGrowing cluster #{} of {}'.format(cl_i, soliton.label)
                print '\tat node {} of type {}'.format(node.label, node_type)
                print '\tnumber of pairs: {}'.format(len(cl))

            if (
                node_type == 'type_1_branch_point' or 
                node_type == 'type_2_branch_point' or
                node_type == 'type_3_branch_point'
            ):
                grow_at_node = bp_growth
            else:
                grow_at_node = j_type_six_way

            new_solitons = []
            for sol in old_solitons:
                # must now identify which growth cluster of each soliton 
                # is the one corresponding to 'original_cluster'
                sol_cl = find_corresponding_cluster(sol, cl)
                new_solitons += grow_at_node(
                    sol, sol_cl, resolution=resolution
                )
            old_solitons = new_solitons

        return new_solitons


def grow_soliton(soliton, n_steps=1, resolution=None):
    """
    Repeated application of grow_soliton_once(soliton)
    """
    old_solitons = [soliton]
    if n_steps == 0:
        return old_solitons

    elif n_steps > 0:
        for i in range(n_steps):
            if VERBOSE is True:
                print 'Growth step {}/{}'.format(i + 1, n_steps)
            new_solitons = []
            for sol in old_solitons:
                new_solitons += grow_soliton_once(sol, resolution=resolution)
            if VERBOSE is True:
                print (
                    'Overall generated {} new solitons at step {}/{}, '
                    'they are:'.format(
                        len(new_solitons), i + 1, n_steps
                    )
                )
                for ns in new_solitons:
                    print '\t-{} is complete: {}'.format(
                        ns.label, ns.is_complete
                    )
                var = raw_input('... press enter to continue ... ')
            old_solitons = new_solitons

        return new_solitons

    else:
        raise ValueError


def bp_growth(old_soliton, old_cluster, resolution=None):
    """
    Branch points can have one, two or three two-way streets 
    ending on them.
    Two things can happen: 
    1- a soliton 'caps off' there, 
    2- it gets propagated on another street ending on the branch point,
       as explained in equation (A.7) of 1204.4824 
    Option 2 only happens pending certain conditions on available streets.

    For option 2 there are two distinct possible cases, depending on 
    american or british resolution of the network.
    The british resolution is that of equation (A.7), while the american 
    is given by the same equation by relabeling the soliton generating 
    functions in figure 47 of 1204.4824 suitably: reverse all the arrows
    and exchange tau_n <--> nu_n.
    """
    new_solitons = []
    branch_pt = old_cluster[0][0].end_point
    sol_slot = old_cluster[0][0].slot
    
    if resolution == 'british':
        next_slot = (sol_slot + 1) % 3
        next_street = branch_pt.streets[next_slot]
    elif resolution == 'american':
        next_slot = (sol_slot - 1) % 3
        next_street = branch_pt.streets[next_slot]
    else:
        raise ValueError('Unknown resolution type: {}'.format(resolution))

    av_slots = branch_pt.available_slots

    # For each growing pair, we consider either of the two options.
    # after doing so, we must generate new solitons (if option 2 is active)
    # and consider both outcomes for new growing pairs.
    old_solitons = [old_soliton]

    for old_growing_pair in old_cluster:
        new_solitons = []
        for sol in old_solitons:
            sol_growing_pair = find_corresponding_pair(
                sol, old_growing_pair, multi=False
            )[0]

            # First, consider the capping off of the soliton
            if VERBOSE is True:
                print 'evo: capping off'
            new_solitons.append(soliton_capping_off(sol, sol_growing_pair))
            
            # Then, if pertinent, also handle the growth of the soliton 
            # through the branch point.
            # It depends on the branch point's slot after the soliton's 
            # occupied  slot, counter-clockwise. 
            # If this slot is also attached to a street 
            # (i.e. if it appears in available_slots), then the soliton 
            # can propagate as explained in point 2. Otherwise it cannot.
            if next_slot in av_slots:
                if VERBOSE is True:
                    print 'evo: extending to next available street'
                new_solitons.append(soliton_propagation_through_bp(
                    sol, sol_growing_pair, next_street, next_slot, 
                ))

        old_solitons = new_solitons

    if VERBOSE is True:
        print 'The number of new solitons is : {}'.format(len(new_solitons))

    return new_solitons



def j_type_six_way(old_soliton, old_cluster, resolution=None):
    """
    This function handles soliton propagation on a generic joint,
    which could be of type 3, 4_A, 4_B, 5 or 6.

    There are two possible types of joints: depending on whether the 
    network is in the american or british resolution.

        p5      p4       p3
          `      |      '
           `     |     '
            `    |    '
             `   |   '
              `  |  '
               ` | '
                `|'
                '|`
               ' | `
              '  |  `
             '   |   `
            '    |    `
           '     |     `
          '      |      `
        p6      p1       p2

    For example, for the british resolution, the relavant relations here are 
    (from eq. A.3 of 1204.4824, but with our labels)
        tau1 = nu4 
             + nu3 nu5 
             + nu3 nu6 nu4 
             + nu3 nu5 nu1 nu4 
             + nu3 nu5 nu2 nu6 nu4 
             + nu3 nu5 nu1 nu3 nu6 nu4
             + ...

    NOTE: the six-way joint is very tricky, it doesn't have a 
    Z_6 symmetry, but a semi-direct product Z_2 x Z_3 symmetry.
    To see how it works, let tau1 be of type kj, tau2 of type ij, etc
    as in GMN's figure 46. Then the above formula reflects correctly 
    the path composition. (note that our nu's differ from GMN's)
    tau1  >   nu3   nu6   nu4
    (kj)      (ki)  (ik)  (kj)

    However, if tau1 were of type ki, and tau2 of type kj, tau3 of type ij,
    etc, i.e. identifying tau1 with GMN's tau6 and so on, the formula 
    will be very different.
    In this case the order of the factors of each summand must be REVERSED 
    because now we would have:
    tau1  >   nu3   nu6   nu4
    (ki)      (ji)  (ij)  (ki)

    This subtle symmetry was noted in GMN's paper, in the comment just 
    below equation (A.2)

    NOTE: When we build a network, we should probably be careful in specifying 
    how joints exactly look, i.e. to which slot (ODD/EVEN) we assign 
    each street.
    TODO: STUDY THIS ISSUE FURTHER, GLOBAL CONSTRAINTS?!!!

    For propagation at a joint, we will thus have the ORIGINAL equation 
    working for streets at slots 0, 2, 4; while the REVERSED equations must
    be employed for streets at slots 1, 3, 5.
    
    For EVEN-slot streets, the propagation will thus look like:
        > For the first piece there will be simple straight propagation.
        > For the second piece there will be Y-propagation
            - the incoming dash of p1 will grow along p3, call it d_13
            - a new dash from p3 to p5, call it d_35
            - the outgoing dash of p1 will grow (backwards) along p5, 
            call it d_51 then the contribution to the soliton will be to 
            replace the original dashes of the growing pair 
            [..., d1_in, d1_out ,...]
            with
            [..., d_13, d_35, d_51,...]
        > The third piece will involve four dashes now, 
            in order they are:
            - the incoming dash of p1 will grow along p3, call it d_13
            - a new dash from p3 to p6, call it d_36
            - a new dash from p6 to p4, call it d_64
            - the outgoing dash of p1 will grow (backwards) along p4, 
            call it d_41 then the contribution to the soliton will 
            be to replace the original dashes of the growing pair 
            [..., d1_in, d1_out ,...]
            with
            [..., d_13, d_36, d_64, d_41,...]

    While for ODD-slot streets, the propagation will thus look like:
        > For the first piece there will be simple straight propagation.
        > For the second piece there will be Y-propagation
            - the incoming dash of p1 will grow along p5, call it d_15
            - a new dash from p5 to p3, call it d_53
            - the outgoing dash of p1 will grow (backwards) along p3, 
            call it d_31 then the contribution to the soliton will 
            be to replace the original dashes of the growing pair 
            [..., d1_in, d1_out ,...]
            with
            [..., d_15, d_53, d_31,...]
        > The third piece will involve four dashes now, 
            in order they are:
            - the incoming dash of p1 will grow along p4, call it d_14
            - a new dash from p4 to p6, call it d_46
            - a new dash from p6 to p3, call it d_63
            - the outgoing dash of p1 will grow (backwards) along p3, 
            call it d_31 then the contribution to the soliton will be to 
            replace the original dashes of the growing pair 
            [..., d1_in, d1_out ,...]
            with
            [..., d_14, d_46, d_63, d_31,...]

    For the record, for the american resolution, the relavant relations are 
    instead
        tau1 = nu4 
             + nu3 nu5 
             + nu4 nu2 nu5 
             + nu4 nu1 nu3 nu5 
             + nu4 nu2 nu6 nu3 nu5 
             + nu4 nu2 nu5 nu1 nu3 nu5
             + ...
    The same comments refgarding EVEN vs ODD streets apply in this case, as 
    explained above, but with the new street labels.
    """ 
    # A soliton must be grown at each one of its growth clusters.
    # Some of these evolutions may return more than one outcome, 
    # for example, this would happen at actual 6-way joints.
    # So we go through the growth clusters, and grow each of them,
    # while allowing for the possibility that, as we evolve, new 
    # solitons will pop up.
    old_solitons = [old_soliton]
    new_solitons = []
    joint = old_cluster[0][0].end_point 

    if resolution == 'american':
        for ogp_i, old_growing_pair in enumerate(old_cluster):
            if VERBOSE is True:
                print '\n\tgrowing pair #{}'.format(ogp_i)
            # for each growing pair of the cluster we do
            # the evolution procedure at the joint. 
            # Each time, this may return more than one new soliton.
            # Then we must keep evolving all of the new solitons created
            # in this way for each of the following growing pairs
            # So there are two sorces of bifurcations:
            # First, a growing pair can be grown in several ways.
            # For each of these we create a new soliton
            # Second, after growing a pair in all possible ways we repeat
            # the procedure for another growing pair for each of those
            # partially grown new solitons.

            new_solitons = []
            for sol_i, sol in enumerate(old_solitons):
                # must now identify which growing pair of each soliton 
                # is the one corresponding to 'old_growing_pair'
                sol_growing_pair = find_corresponding_pair(
                    sol, old_growing_pair, multi=False
                )[0]
                sol_slot = sol_growing_pair[0].slot
                if sol_slot % 2 == 0:
                    parity_reversal = False
                else:
                    parity_reversal = True
                av_slots = joint.available_slots
                # let p1 be the street from which 
                # the soliton is approaching the joint (for this growing pair).

                # the slot of each street
                [s_1, s_2, s_3, s_4, s_5, s_6] = (
                    [(sol_slot + i) % 6 for i in range(6)]
                )
                s_k = [s_1, s_2, s_3, s_4, s_5, s_6] 
                
                # the streets
                [p1, p2, p3, p4, p5, p6] = (
                    [joint.streets[s_k[i]] for i in range(6)]
                )
                
                # then map which streets are 'available'
                pk_is_av = [False for i in range(6)]
                for k in range(6):
                    if s_k[k] in av_slots:
                        pk_is_av[k] = True 

                [p1_is_av, p2_is_av, p3_is_av, p4_is_av, p5_is_av, p6_is_av] = (
                    pk_is_av
                )
                # tau1 > nu4
                if (
                    p4_is_av is True
                ):
                    if VERBOSE is True:
                        print 'evo: straight propagation'
                    # Just straight propagation, along street 
                    # at the opposite slot (+3)
                    new_solitons.append(soliton_propagation_street_sequence(
                        sol, sol_growing_pair, [3], 
                        parity_reversed=parity_reversal
                    ))

                # tau1 > nu3 nu5
                if (
                    p3_is_av is True and
                    p5_is_av is True
                ):
                    if VERBOSE is True:
                        print 'evo: Y propagation'
                    # Y-propagation on streets 3 (+2) then 5 (+4)
                    new_solitons.append(soliton_propagation_street_sequence(
                        sol, sol_growing_pair, [2, 4], 
                        parity_reversed=parity_reversal
                    ))

                # tau1 > nu4 nu2 nu5 
                if (
                    p4_is_av is True and
                    p2_is_av is True and
                    p5_is_av is True
                ):
                    if VERBOSE is True:
                        print 'evo: X propagation'
                    # X-propagation on streets 4 (+3), 2 (+1), 5 (+4)
                    new_solitons.append(soliton_propagation_street_sequence(
                        sol, sol_growing_pair, [3, 1, 4], 
                        parity_reversed=parity_reversal
                    ))

                # tau1 > nu4 nu1 nu3 nu5
                if (
                    p4_is_av is True and
                    p1_is_av is True and
                    p3_is_av is True and
                    p5_is_av is True
                ):
                    if VERBOSE is True:
                        print 'evo: peace-sign propagation'
                    # propagation on streets 4 (+3), 1 (+0), 3 (+2), 5 (+4)
                    new_solitons.append(soliton_propagation_street_sequence(
                        sol, sol_growing_pair, [3, 0, 2, 4], 
                        parity_reversed=parity_reversal
                    ))

                # tau1 > nu4 nu2 nu6 nu3 nu5 
                if (
                    p4_is_av is True and
                    p2_is_av is True and
                    p6_is_av is True and
                    p3_is_av is True and
                    p5_is_av is True
                ):
                    if VERBOSE is True:
                        print 'evo: 6-way propagation A'
                    # propagation on streets 4, 2, 6, 3, 5 i.e. relatively 
                    # [+3, +1, +5, +2, +4]
                    new_solitons.append(soliton_propagation_street_sequence(
                        sol, sol_growing_pair, [3, 1, 5, 2, 4], 
                        parity_reversed=parity_reversal
                    ))

                # tau1 > nu4 nu2 nu5 nu1 nu3 nu5
                if (
                    p4_is_av is True and
                    p2_is_av is True and
                    p5_is_av is True and
                    p1_is_av is True and
                    p3_is_av is True
                ):
                    if VERBOSE is True:
                        print 'evo: 6-way propagation B'
                    # propagation on streets 4, 2, 5, 1, 3, 5 i.e. relatively 
                    # [+3, +1, +4, +0, +2, +4]
                    new_solitons.append(soliton_propagation_street_sequence(
                        sol, sol_growing_pair, [3, 1, 4, 0, 2, 4], 
                        parity_reversed=parity_reversal
                    ))
                
                ### TODO: if all slots are available, add more iterations!

            old_solitons = new_solitons

    elif resolution == 'british':
        for ogp_i, old_growing_pair in enumerate(old_cluster):
            if VERBOSE is True:
                print '\n\tgrowing a pair # {}'.format(ogp_i)
            # for each growing pair of the cluster we do the evolution procedure
            # at the joint. Each time, this may return more than one new soliton.
            # Then we must keep evolving all of the new ones for the next growing 
            # pair.
            new_solitons = []
            for sol in old_solitons:
                # must now identify which growing pair of each soliton 
                # is the one corresponding to 'old_growing_pair'
                sol_growing_pair = find_corresponding_pair(
                    sol, old_growing_pair, multi=False
                )[0]
                sol_slot = sol_growing_pair[0].slot
                if sol_slot % 2 == 0:
                    parity_reversal = False
                else:
                    parity_reversal = True
                av_slots = joint.available_slots
                # let p1 be the street from which 
                # the soliton is approaching the joint (for this growing pair).

                # the slot of each street
                [s_1, s_2, s_3, s_4, s_5, s_6] = (
                    [(sol_slot + i) % 6 for i in range(6)]
                )
                s_k = [s_1, s_2, s_3, s_4, s_5, s_6] 
                
                # the streets
                [p1, p2, p3, p4, p5, p6] = (
                    [joint.streets[s_k[i]] for i in range(6)]
                )
                
                # then map which streets are 'available'
                pk_is_av = [False for i in range(6)]
                for k in range(6):
                    if s_k[k] in av_slots:
                        pk_is_av[k] = True 

                [p1_is_av, p2_is_av, p3_is_av, p4_is_av, p5_is_av, p6_is_av] = (
                    pk_is_av
                )
                # tau1 > nu4
                if (
                    p4_is_av is True
                ):
                    # Just straight propagation, along street 
                    # at the opposite slot (+3)
                    if VERBOSE is True:
                        print 'evo: straight propagation'
                    new_solitons.append(soliton_propagation_street_sequence(
                        sol, sol_growing_pair, [3], 
                        parity_reversed=parity_reversal
                    ))

                # tau1 > nu3 nu5
                if (
                    p3_is_av is True and
                    p5_is_av is True
                ):
                    # Y-propagation on streets 3 (+2) then 5 (+4)
                    if VERBOSE is True:
                        print 'evo: Y propagation'
                    new_solitons.append(soliton_propagation_street_sequence(
                        sol, sol_growing_pair, [2, 4], 
                        parity_reversed=parity_reversal
                    ))

                # tau1 > nu3 nu6 nu4 
                if (
                    p3_is_av is True and
                    p6_is_av is True and
                    p4_is_av is True
                ):
                    # X-propagation on streets 3 (+2), 6 (+5), 4 (+3)
                    if VERBOSE is True:
                        print 'evo: X propagation'
                    new_solitons.append(soliton_propagation_street_sequence(
                        sol, sol_growing_pair, [2, 5, 3], 
                        parity_reversed=parity_reversal
                    ))

                # tau1 > nu3 nu5 nu1 nu4 
                if (
                    p3_is_av is True and
                    p5_is_av is True and
                    p1_is_av is True and
                    p4_is_av is True
                ):
                    # propagation on streets 3 (+2), 5 (+4), 1 (+0), 4 (+3)
                    if VERBOSE is True:
                        print 'evo: peace-sign propagation'
                    new_solitons.append(soliton_propagation_street_sequence(
                        sol, sol_growing_pair, [2, 4, 0, 3], 
                        parity_reversed=parity_reversal
                    ))

                # tau1 > nu3 nu5 nu2 nu6 nu4 
                if (
                    p3_is_av is True and
                    p5_is_av is True and
                    p2_is_av is True and
                    p6_is_av is True and
                    p4_is_av is True
                ):
                    # propagation on streets 3, 5, 2, 6, 4 i.e. relatively 
                    # [+2, +4, +1, +5, +3]
                    if VERBOSE is True:
                        print 'evo: 6-way propagation A'
                    new_solitons.append(soliton_propagation_street_sequence(
                        sol, sol_growing_pair, [2, 4, 1, 5, 3], 
                        parity_reversed=parity_reversal
                    ))

                # tau1 > nu3 nu5 nu1 nu3 nu6 nu4
                if (
                    p3_is_av is True and
                    p5_is_av is True and
                    p1_is_av is True and
                    p6_is_av is True and
                    p4_is_av is True
                ):
                    # propagation on streets 3, 5, 1, 3, 6, 4 i.e. relatively 
                    # [+2, +4, +0, +2, +5, +3]
                    if VERBOSE is True:
                        print 'evo: 6-way propagation B'
                    new_solitons.append(soliton_propagation_street_sequence(
                        sol, sol_growing_pair, [2, 4, 0, 2, 5, 3], 
                        parity_reversed=parity_reversal
                    ))
                
                ### TODO: if all slots are available, add more iterations!
            old_solitons = new_solitons

    else:
        raise ValueError('Unknown resolution: {}'.format(resolution))

    if VERBOSE is True:
        print 'The number of new solitons is : {}'.format(len(new_solitons))

    return new_solitons


def soliton_capping_off(old_soliton, old_growing_pair):
    """
    Handles capping-off of a soliton at a branch point, 
    for one growing pair.
    Can only return one soliton, not more.
    """

    # if VERBOSE is True:
    #     print '*** started copying soliton'
    new_soliton = copy_of_soliton(old_soliton)
    # if VERBOSE is True:
    #     print '*** finished copying soliton'

    # Now for the growing pair p of DashEndpoints we 
    # identify the new corresponding growing pair in 
    # the new soliton. 
    # At first there may be more than one, but as we cap 
    # them off, the number will start decreasing.
    # We always cap off the first one in the list at each step.
    new_p = find_corresponding_pair(
        new_soliton, old_growing_pair, multi=True
    )[0] 
    #the two dashes that will be merged are the following
    new_d_1 = new_p[0].dash
    new_d_2 = new_p[1].dash

    # Then, we create a new dash, by joining the dashes of this 
    # pair at the branch point. This is where the rule for a branch
    # point of type 1 enters. 
    new_dash = join_dashes_at_branch_point(new_p)

    # collect the new dashes, by replacing the two we just merged
    # with their union
    # the dashes are ordered, so the two that have been joined 
    # are consecutive ones, their indices are
    ind_1 = new_soliton.dashes.index(new_d_1)
    ind_2 = new_soliton.dashes.index(new_d_2)
    if (ind_1 + 1 != ind_2) and (ind_1 - 1 != ind_2):
        raise Exception('Dashes to be concatenated are not consecutive.')
    
    new_dashes = (
        new_soliton.dashes[0:min(ind_1, ind_2)] 
        + [new_dash] 
        + new_soliton.dashes[(max(ind_1, ind_2)+1):]
    )
    new_growing_pairs = growing_pairs_from_dashes(new_dashes)

    new_soliton.dashes = new_dashes
    new_soliton.growing_pairs = new_growing_pairs

    if len(new_growing_pairs) == 0: 
        # In this case the soliton has been completed
        new_soliton.is_complete = True
        new_soliton.complete_dash = new_dash

    return new_soliton


def create_dash_through_joint(
    joint, in_street, out_street, in_slot, out_slot
):
    """
    Creates a dash stretching from 'in_street', through 'joint' and out on
    'out_street'.
    """
    ### TODO:
    ### - do some checks on the consistency of streets being attached to joint
    # NOTE: it's necessary that slots are specified externally, 
    # they cannot be computed here. Because a street may end on a 
    # branch point or joint more than once (twice) leading to ambiguities.

    new_dash = Dash(
        label='joint_new_dash_'+joint.label, 
        growth_restriction=None
    )
    # and extend it first along the out_street
    # NOTE: this will fix the overall orientation of the dash!
    new_dash.extend_dash_along_street(
        street=out_street, end_pt=joint, slot=out_slot
    )
    # then also extend along in_street, by growing backwards 
    # (hence specify the 'first' point for growth)
    new_dash.extend_dash_along_street(
        street=in_street, end_pt='first', slot=in_slot
    )

    return new_dash


def soliton_propagation_street_sequence(
    old_soliton, old_growing_pair, rel_street_sequence, parity_reversed=False
):
    """
    Handles the propagation of a soliton at a joint.
    The relative street sequence should be a list like
    [2, 4, 0, 2, 5, 3]
    standing for a soliton arriving on street1 and propagating 
    on street 1+k for k an element of the list, i.e. for
    tau1 > nu3 nu5 nu1 nu3 nu6 nu4

    There will be a number of dashes involved.
    In this particular example they are:
    - the incoming dash of p1 will grow along p3, call it d_13
    - a new dash from p3 to p5, call it d_35
    - a new dash from p5 to p1, call it d_51
    - a new dash from p1 to p3, call it d_13_a
    - a new dash from p3 to p6, call it d_36
    - a new dash from p6 to p4, call it d_64
    - the outgoing dash of p1 will grow (backwards) along p4, call it d_41

    if the 'reversed' option is True, then propagation will be 
    handled backwards, i.e. starting from p1 then on p4, then p6, etc

    """ 
    if parity_reversed is True:
        rev_sequence = list(reversed(rel_street_sequence))
        rel_street_sequence = rev_sequence

    joint = old_growing_pair[0].end_point

    # if VERBOSE is True:
    #     print '*** started copying soliton'
    new_soliton = copy_of_soliton(old_soliton)
    # if VERBOSE is True:
    #     print '*** finished copying soliton'

    # Now for the growing pair p of DashEndpoints we 
    # identify the new corresponding growing pair in 
    # the new soliton
    old_pair_index = old_soliton.growing_pairs.index(old_growing_pair)
    new_p = new_soliton.growing_pairs[old_pair_index]

    # The joint in question. 
    # NOTE: must tart using new_p from here on!
    # The slot of street p_1 at the joint in question is s_1
    # but it's not necessarily 0, of course.

    # the slot of each street
    [s_1, s_2, s_3, s_4, s_5, s_6] = (
        [(new_p[0].slot + i) % 6 for i in range(6)]
    )
    s_k = [s_1, s_2, s_3, s_4, s_5, s_6] 
    
    # the streets
    [p1, p2, p3, p4, p5, p6] = [joint.streets[s_k[i]] for i in range(6)]
    p_k = [p1, p2, p3, p4, p5, p6]

    # the street sequence corresponding to the path
    street_sequence = [p_k[k] for k in rel_street_sequence]

    # the slot sequence corresponding to the path
    slot_sequence = [s_k[k] for k in rel_street_sequence]

    # now identify d_in (the analog of d_13 in the example) 
    # and d_out (the analog of d_41 in the example), and grow them.
    # It will be important to check the orientation
    # of each growth point in the pair
    if new_p[0].orientation=='in' and new_p[1].orientation=='out':
        d_in = new_p[0].dash
        d_out = new_p[1].dash
    elif new_p[0].orientation=='out' and new_p[1].orientation=='in':
        d_in = new_p[1].dash
        d_out = new_p[0].dash
    else:
        raise ValueError
    
    # Now grow dashes d_in and d_out
    # note that the former must be grown forward on the first 
    # street of the sequence, so we specify the 'last' point for growth 
    d_in.extend_dash_along_street(
        street=street_sequence[0], 
        end_pt='last', 
        slot=slot_sequence[0],
    )
    # instead the latter must be grown backward on the last
    # street, so we specify the 'first' point for growth
    d_out.extend_dash_along_street(
        street=street_sequence[-1], 
        end_pt='first', 
        slot=slot_sequence[-1],
    )

    # Then, for each pair of streets on which propagation takes place,
    # we create a new dash
    intermediate_dashes = []
    for i in range(len(street_sequence) - 1):
        p_a = street_sequence[i]
        p_b = street_sequence[i+1]
        s_a = slot_sequence[i]
        s_b = slot_sequence[i+1]

        d_ab = create_dash_through_joint(joint, p_a, p_b, s_a, s_b)
        intermediate_dashes.append(d_ab)

    # At this point we add the new dashes to the soliton's dashes
    # they must be inserted just after d_in and before d_out
    # in the obvious order: d_ij, d_jk, d_kl, etc.
    indx = new_soliton.dashes.index(d_in)
    # the dashes up to d_in, included
    dashes_before = new_soliton.dashes[0:indx+1]
    # the dashes after to d_out, included
    dashes_after = new_soliton.dashes[indx+1:]
    # update the set of dashes by adding the new ones
    new_soliton.dashes = (
            dashes_before + intermediate_dashes + dashes_after
        )

    # Finally update the soliton's growing pairs
    new_soliton.growing_pairs = (
        growing_pairs_from_dashes(new_soliton.dashes)
    )

    return new_soliton


# FIXME: handle different resolution here
# still needed ???
def soliton_propagation_through_bp(
    old_soliton, old_growing_pair, next_street, next_slot
):
    """
    Handles the propagation of a soliton through a branch point, 
    as explained in eq (A.7) of 1204.4824.
    It only deals with a single growing pair.
    """ 
    branch_point = old_growing_pair[0].end_point
    new_soliton = copy_of_soliton(old_soliton)
    # Now for the growing pair p of DashEndpoints we 
    # identify the new corresponding growing pair in 
    # the new soliton
    old_pair_index = old_soliton.growing_pairs.index(old_growing_pair)
    new_p = new_soliton.growing_pairs[old_pair_index]

    # now identify d_in (the dash that's going INTO the branch point)
    # and d_out (the dash that's coming OUT from the branch point).
    # It will be important to check the orientation
    # of each growth point in the pair
    if new_p[0].orientation=='in' and new_p[1].orientation=='out':
        d_in = new_p[0].dash
        d_out = new_p[1].dash
    elif new_p[0].orientation=='out' and new_p[1].orientation=='in':
        d_in = new_p[1].dash
        d_out = new_p[0].dash
    else:
        raise ValueError

    # Now grow dashes d_in and d_out
    # note that the former must be grown forward on the first 
    # street of the sequence, so we specify the 'last' point for growth 
    d_in.extend_dash_along_street(
        street=next_street, 
        end_pt='last', 
        slot=next_slot,
    )
    # instead the latter must be grown backward on the last
    # street, so we specify the 'first' point for growth
    d_out.extend_dash_along_street(
        street=next_street, 
        end_pt='first', 
        slot=next_slot,
    )

    # Finally update the soliton's growing pairs
    new_soliton.growing_pairs = (
        growing_pairs_from_dashes(new_soliton.dashes)
    )

    return new_soliton





==> QU/gui.py <==
#!/usr/bin/python

# import Tkinter as tk       

# class Application(tk.Frame):              
#     def __init__(self, master=None):
#         tk.Frame.__init__(self, master)   
#         self.grid()                       
#         self.createWidgets()

#     def createWidgets(self):
#         self.quitButton = tk.Button(
#         	self, text='Quit',
#             command=self.quit,
#         ) 
#         self.quitButton.grid()            

# app = Application()                       
# app.master.title('Sample application')    
# app.mainloop()     


import Tkinter, Tkconstants, tkFileDialog
from api import analyze_configuration

class NetworkAnalysisWindow(Tkinter.Frame):

  def __init__(self, root):
    self.print_soliton_details = Tkinter.BooleanVar()

    self.config_filename = None
    self.saving_filename = None

    Tkinter.Frame.__init__(self, root)

    # options for buttons
    button_opt = {'fill': Tkconstants.BOTH, 'padx': 5, 'pady': 5}

    # define buttons
    # Tkinter.Button(self, text='askopenfile', command=self.askopenfile).pack(**button_opt)
    Tkinter.Button(self, text='Load Configuration', command=self.askopenfilename).pack(**button_opt)
    Tkinter.Checkbutton(self, text="2d-4d Soliton Details", variable=self.print_soliton_details).pack()
    # Tkinter.Button(self, text='asksaveasfile', command=self.asksaveasfile).pack(**button_opt)
    Tkinter.Button(self, text='Compute and Save Soliton Data', command=self.asksaveasfilename).pack(**button_opt)
    # Tkinter.Button(self, text='askdirectory', command=self.askdirectory).pack(**button_opt)
    Tkinter.Button(self, text='Quit', command=self.quit).pack()

    # define options for opening or saving a file
    self.file_opt = options = {}
    options['defaultextension'] = '.txt'
    options['filetypes'] = [('all files', '.*'), ('text files', '.ini')]
    options['initialdir'] = 'C:\\'
    options['initialfile'] = 'soliton_data.txt'
    options['parent'] = root
    options['title'] = 'Soliton Data'

    # This is only available on the Macintosh, and only when Navigation Services are installed.
    #options['message'] = 'message'

    # if you use the multiple file version of the module functions this option is set automatically.
    #options['multiple'] = 1

    # defining options for opening a directory
    self.dir_opt = options = {}
    options['initialdir'] = 'C:\\'
    options['mustexist'] = False
    options['parent'] = root
    options['title'] = 'This is a title'

  # def askopenfile(self):

  #   """Returns an opened file in read mode."""

  #   return tkFileDialog.askopenfile(mode='r', **self.file_opt)

  def askopenfilename(self):

    """
    """

    # get filename
    self.config_filename = tkFileDialog.askopenfilename(**self.file_opt)

    # # open file on your own
    # if filename:
    #   return open(filename, 'r')

  
  # def asksaveasfile(self):

  #   """Returns an opened file in write mode."""

  #   return tkFileDialog.asksaveasfile(mode='w', **self.file_opt)

  def asksaveasfilename(self):

    """
    """

    # get filename
    self.saving_filename = tkFileDialog.asksaveasfilename(**self.file_opt)

    # open file on your own
    if self.saving_filename:
        analyze_configuration(
          self.config_filename, self.saving_filename,
          self.print_soliton_details.get(), 
        )
        self.quit()

  # def askdirectory(self):

  #   """Returns a selected directoryname."""

  #   return tkFileDialog.askdirectory(**self.dir_opt)

if __name__=='__main__':
  root = Tkinter.Tk()
  NetworkAnalysisWindow(root).pack()
  root.mainloop()



==> QU/intersections.py <==
import sympy
from sympy import Rational

"""
The branch_point_intersection dictionary encodes the intersections
of chords across a branch point.
Let slot 0 be SW, slot 1 be SE, slot 2 be N.
Then we choose the out-going lanes of 2-way streets to be of types
s_0 : ij, s_1 : ji, s_2 : ji
with branch cut running between s_1 and s_2.
So we have chords of type i running from slot 0 to 1, 
from 0 to 2, etc. Likewise we have chords of type j running from 2 to 0
and from 1 to 0. 
There are also mixed-type chords, from 1 to 2, and from 2 to 1, 
but also from 0 to 0 and from 1 to 1 and 2 to 2.
For example, we have intersections 
< [0, 0], [1, 1] > = -1
or also
< [0, 1], [0, 2] > = 1/2
So we encode these into a dictionary:
{'0011': -1, '0102' : 1/2, ...}
and so on.
We only specify < [0, 1], [0, 2] > and not its negative < [0, 2], [0, 1] > 
to minimize errors. That will be taken care of by a function.
We also don't specify zero intersections, those will be understood.
"""
branch_point_intersections_british = {
    '0121': Rational(-1, 2),
    '0102': Rational(1, 2),
    '0212': Rational(1, 2),
    '0100': Rational(1, 2),
    '0200': Rational(-1, 2),
    '0111': Rational(-1, 2),
    '2111': Rational(1, 2),
    '0222': Rational(1, 2),
    '1222': Rational(-1, 2),
    '1020': Rational(1, 2),
    '1012': Rational(-1, 2),
    '2021': Rational(1, 2),
    '2000': Rational(-1, 2),
    '1000': Rational(1, 2),
    '2022': Rational(1, 2),
    '2122': Rational(-1, 2),
    '1211': Rational(1, 2),
    '1011': Rational(-1, 2),
    '0011': -1,
    '1122': -1,
    '2200': -1,
}

"""
The joint_intersection dictionary encodes the intersections
of chords across a joint.
Let slot 0 be S, slot 1 be SE, slot 2 be NE, slot 3 be N,
slot 4 be NW, slot 5 be SW.
Then we choose the out-going lanes of 2-way streets to be of types
s_0 : kj, s_1 : ij, s_2 : ik, s_3: jk, s_4: ji, s_5: ki
as in figure 46 of GMN5 (Spectral Networks).
So we have chords of type i running from slot 1 to 5, 
from 1 to 4, from 2 to 4 and from 2 to 5.
Likewise we have chords of type j running from 3 to 1, etc,
and so on for type k chords.
Of course, type i chords only intersect other type i chords, and 
similarly for j and k types.
For example, we have intersections 
< [1, 4], [1, 5] > = 1/2
or also
< [1, 4], [2, 5] > = 1
So we encode these into a dictionary:
{'1415': 1/2, '1425' : 1, ...}
and so on.
We only specify < [1, 4], [1, 5] > and not its negative < [1, 5], [1, 4] > 
to minimize errors. That will be taken care of by a function.
We also don't specify zero intersections, those will be understood.
"""
joint_intersections_british = {
    '1415': Rational(1, 2),
    '1424': Rational(1, 2),
    '1425': 1,
    '1525': Rational(1, 2),
    '2425': Rational(1, 2),
    '3031': Rational(1, 2),
    '3040': Rational(1, 2),
    '3041': 1,
    '3141': Rational(1, 2),
    '4041': Rational(1, 2),
    '5253': Rational(1, 2),
    '5202': Rational(1, 2),
    '5203': 1,
    '5303': Rational(1, 2),
    '0203': Rational(1, 2),
}

"""
As it turns out the intersection dictionaries for the british
and american resolutions are the same with our conventions. 
See the separate notes for the details.
"""
branch_point_intersections_american = branch_point_intersections_british
joint_intersections_american = joint_intersections_british


class DashNode:
    """
    Class which stores nodal data of a dash.
    Given two pieces of the Dash's path, i.e. two lists of the type
    [Street, +/-1]
    it constructs a class which contains information about the node: 
    which branch point or joint is the node between the two streets,
    and which chord the dash traces through the node.

    The chord type is just a pair of slots, like [0,2] for a 
    chord going from slot #0 to slot #2.
    """
    def __init__(self, path_piece_0, path_piece_1):
        self.node = None
        self.street_in = path_piece_0[0]
        self.street_out = path_piece_1[0]

        if path_piece_0[1] == 1:
            # the orientation of the dash along the street_in
            # coincides with that of the street
            node_in = self.street_in.final_point().end_point
            slot_in = self.street_in.final_point().slot
        elif path_piece_0[1] == -1:
            # the orientation of the dash along the street_in
            # is opposite to that of the street
            node_in = self.street_in.initial_point().end_point
            slot_in = self.street_in.initial_point().slot
        else:
            raise ValueError

        if path_piece_1[1] == 1:
            # the orientation of the dash along the street_out
            # coincides with that of the street
            node_out = self.street_out.initial_point().end_point
            slot_out = self.street_out.initial_point().slot
        elif path_piece_1[1] == -1:
            # the orientation of the dash along the street_out
            # is opposite to that of the street
            node_out = self.street_out.final_point().end_point
            slot_out = self.street_out.final_point().slot
        else:
            raise ValueError

        # check that node_in coincides with node_out
        if node_in == node_out:
            pass
        else:
            raise Exception

        self.node = node_in
        self.chord = [slot_in, slot_out]

    def print_info(self):
        print 'Node {}, chord {}'.format(
            self.node.label,
            self.chord
        )


def get_dash_nodes(dash, is_closed_soliton=False):
    """
    Given a dash (either one corresponding to an open or a closed path)
    this returns the node data. 
    If the Dash's path is 
    [[street_0, +/-1], [street_1, +/-1], [street_2, +/-1], ...]
    it returns a list of DashNode objects
    [DashNode_0, DashNode_1, ...]
    corresponding to the nodes between street_0 and street_1, 
    then between street_1 and street_2, and so on.

    For dashes of closed solitons, must add by hand the node 
    between the last dash and the first one.
    """

    nodes = []
    for i in range(len(dash.path) - 1):
        nodes.append(DashNode(dash.path[i], dash.path[i + 1]))

    if is_closed_soliton is True:
        nodes.append(DashNode(dash.path[-1], dash.path[0]))    

    return nodes


def compute_self_intersections(dash, is_closed_soliton=None, resolution=None):
    """
    Computes the self intersections of a dash. 
    The computation depends on the resolution chosen for the network,
    as this determines how the dashes self-intersect at joints 
    and branch points.
    """
    self_int = 0

    if is_closed_soliton is True or is_closed_soliton is False:
        pass
    else:
        raise ValueError('Must specify whether it is a closed soliton or not')

    dash.nodes = get_dash_nodes(dash, is_closed_soliton=is_closed_soliton)

    # build a list of branch points and joints 
    # through which the dash develops.
    distinct_nodes = []
    for d_n in dash.nodes:
        if d_n.node not in distinct_nodes:
            distinct_nodes.append(d_n.node)

    # compute the intersections for each branch point or joint
    for n in distinct_nodes:
        # n is a branch point or joint, while 
        # dn below is a dash node object
        chords = [dn.chord for dn in dash.nodes if dn.node == n]
        # compute intersections of each chord with subsequent ones
        for i_c, c in enumerate(chords):
            self_int += intersections_with_later_chords(
                i_c, chords, n, resolution=resolution,
            )

    return self_int


def compute_self_intersections_2(dash, is_closed_soliton=None, resolution=None):
    """
    Computes the self intersections of a dash. 
    The computation depends on the resolution chosen for the network,
    as this determines how the dashes self-intersect at joints 
    and branch points.
    """
    self_int = 0

    if is_closed_soliton is True or is_closed_soliton is False:
        pass
    else:
        raise ValueError('Must specify whether it is a closed soliton or not')

    dash.nodes = get_dash_nodes(dash, is_closed_soliton=is_closed_soliton)

    # build a list of branch points and joints 
    # through which the dash develops.
    distinct_nodes = []
    for d_n in dash.nodes:
        if d_n.node not in distinct_nodes:
            distinct_nodes.append(d_n.node)

    print 'distinct nodes:'
    print distinct_nodes

    # compute the intersections for each branch point or joint
    for n in distinct_nodes:
        print '\nat node {}'.format([n.label])
        # n is a branch point or joint, while 
        # dn below is a dash node object
        chords = [dn.chord for dn in dash.nodes if dn.node == n]
        print 'chords are {}'.format(chords)
        # compute intersections of each chord with subsequent ones
        for i_c, c in enumerate(chords):
            print 'chord {} has intersection {} with later chords'.format(
                i_c, intersections_with_later_chords(
                i_c, chords, n, resolution=resolution,)
                )
            self_int += intersections_with_later_chords(
                i_c, chords, n, resolution=resolution,
            )

    return self_int


def intersections_with_later_chords(c_index, chords, node, resolution=None):
    tot_int = 0

    # the current chord
    c_c = chords[c_index]
    later_chords = chords[c_index + 1:]

    # the intersection dictionary
    if resolution == 'british':
        if node.__class__.__name__ == 'BranchPoint':
            int_dict = branch_point_intersections_british
        elif node.__class__.__name__ == 'Joint':
            int_dict = joint_intersections_british
        else:
            raise Exception
    elif resolution == 'american':
        if node.__class__.__name__ == 'BranchPoint':
            int_dict = branch_point_intersections_american
        elif node.__class__.__name__ == 'Joint':
            int_dict = joint_intersections_american
        else:
            raise Exception
    else:
        raise ValueError('Unknown resolution type: {}'.format(resolution))

    for l_c in later_chords:
        intersection_string = (
            str(c_c[0]) + str(c_c[1]) + str(l_c[0]) + str(l_c[1]) 
        )
        opposite_intersection_string = (
            str(l_c[0]) + str(l_c[1]) + str(c_c[0]) + str(c_c[1]) 
        )
        # see if the intersection string appears in the ones 
        # defined in the dictionaries, or whether the opposite string does.
        if intersection_string in int_dict.keys():
            tot_int += int_dict[intersection_string]
        elif opposite_intersection_string in int_dict.keys():
            tot_int += (-1) * int_dict[opposite_intersection_string]
    
    return tot_int


==> QU/mcsn.py <==
from sympy import symbols

TYPE_3_JOINTS = (
    # 3-way
    [
        ['Street', 'NoneType', 'Street', 'NoneType', 'Street', 'NoneType'],
        ['NoneType', 'Street', 'NoneType', 'Street', 'NoneType', 'Street'],
    ]
)

TYPE_4_A_JOINTS = (
    # 4-way - peace sign
    [
        ['NoneType', 'Street', 'NoneType', 'Street', 'Street', 'Street'],
        ['Street', 'NoneType', 'Street', 'Street', 'Street', 'NoneType'],
        ['NoneType', 'Street', 'Street', 'Street', 'NoneType', 'Street'],
        ['Street', 'Street', 'Street', 'NoneType', 'Street', 'NoneType'],
        ['Street', 'Street', 'NoneType', 'Street', 'NoneType', 'Street'],
        ['Street', 'NoneType', 'Street', 'NoneType', 'Street', 'Street'],
    ]
)

TYPE_4_B_JOINTS = (
    # 4-way - X sign
    [
        ['Street', 'Street', 'NoneType', 'Street', 'Street', 'NoneType'],
        ['Street', 'NoneType', 'Street', 'Street', 'NoneType', 'Street'],
        ['NoneType', 'Street', 'Street', 'NoneType', 'Street', 'Street'],
    ]
)

TYPE_5_JOINTS = (
    # 5-way
    [
        ['NoneType', 'Street', 'Street', 'Street', 'Street', 'Street'],
        ['Street', 'NoneType', 'Street', 'Street', 'Street', 'Street'],
        ['Street', 'Street', 'NoneType', 'Street', 'Street', 'Street'],
        ['Street', 'Street', 'Street', 'NoneType', 'Street', 'Street'],
        ['Street', 'Street', 'Street', 'Street', 'NoneType', 'Street'],
        ['Street', 'Street', 'Street', 'Street', 'Street', 'NoneType'],
    ]
)

TYPE_6_JOINTS = (
    # 6-way
    [
        ['Street', 'Street', 'Street', 'Street', 'Street', 'Street'],
    ]
)

ALLOWED_JOINTS = (
    TYPE_3_JOINTS +
    TYPE_4_A_JOINTS +
    TYPE_4_B_JOINTS +
    TYPE_5_JOINTS +
    TYPE_6_JOINTS
)

TYPE_1_BRANCH_POINTS = (
    [
        ['Street', 'NoneType', 'NoneType'],
        ['NoneType', 'Street', 'NoneType'],
        ['NoneType', 'NoneType', 'Street']
    ]
)

TYPE_2_BRANCH_POINTS = (
    [
        ['Street', 'Street', 'NoneType'],
        ['NoneType', 'Street', 'Street'],
        ['Street', 'NoneType', 'Street']
    ]
)

TYPE_3_BRANCH_POINTS = (
    [
        ['Street', 'Street', 'Street'],
    ]
)

ALLOWED_BRANCH_POINTS = (
    TYPE_1_BRANCH_POINTS + TYPE_2_BRANCH_POINTS + TYPE_3_BRANCH_POINTS
)


class BranchPoint:
    """
    The Branch Point class.

    All streets ending on a branch point must be given 
    when the object is instanced.
    The ordering is important, it is understood to be 
    counter-clockwise, as in 1204.4824 figure 47 on page 74.
    """

    def __init__(self, label=None, streets=None):
        self.label = label
        if streets is None:
            self.streets = [None for i in range(3)]
        elif len(streets) < 3:
            self.streets = streets + [None for i in range(3 - len(streets))]
        elif len(streets) == 3:
            self.streets = streets
        else:
            raise Exception(
                'Cannot handle branch points with more than three streets.'
            )
        self.type = self.determine_type()
        self.available_slots = self.determine_available_slots()

    def street_position(self, street):
        """
        Note, there may be cases in which a street ends twice on a 
        branch point or joint.
        """
        positions = []
        for i, s in enumerate(self.streets):
            if street == s:
                positions.append(i)
        return positions
        
        # try:
        #   ind = self.streets.index(street)
        # except ValueError:
        #   ind = None
        # return ind

    def determine_type(self):
        bp_type = [st.__class__.__name__ for st in self.streets]
        if bp_type in TYPE_1_BRANCH_POINTS:
            return 'type_1_branch_point'
        elif bp_type in TYPE_2_BRANCH_POINTS:
            return 'type_2_branch_point'
        elif bp_type in TYPE_3_BRANCH_POINTS:
            return 'type_3_branch_point'
        else:
            return None

    def print_type(self):
        print '{} is a {}'.format(self.label, self.type)

    def determine_available_slots(self):
        bp_type = [st.__class__.__name__ for st in self.streets]
        return [i for i, x in enumerate(bp_type) if x == 'Street']

    def print_info(self):
        self.print_type()
        slot_labels = []
        for s in self.streets:
            if s is None:
                slot_labels.append('empty')
            else:
                slot_labels.append(s.label)
        print 'Streets attached (c.c.w.): {}\n'.format(slot_labels)


class Street:
    def __init__(self, label=None):
        self.label = label
        self.endpoints = []
        pass

    def add_endpoint(self, end_point):
        if len(self.endpoints) == 2:
            raise Exception(
                'Street {} cannot have more than two endpoints.'
                .format(self.label)
            )
        else:
            self.endpoints.append(end_point)

    def initial_point(self):
        return self.endpoints[0]
        
    def final_point(self):
        return self.endpoints[1]

    def print_info(self):
        print 'Street {} is oriented ({}, slot {}) ---> ({}, slot {})\n'.format(
            self.label, 
            self.initial_point().end_point.label, 
            self.initial_point().slot, 
            self.final_point().end_point.label,
            self.final_point().slot
        )


class StreetEndpoint:
    def __init__(self, street=None, end_point=None, slot=None):
        self.street = street
        self.end_point = end_point
        self.slot = slot


class Joint:
    """
    All streets ending on a joint must be
    given when the object is instanced.
    The ordering is important, it is understood to be 
    counter-clockwise, as in 1204.4824 figure 46 on page 73.
    Very important: All 6 streets must be specified! If a street 
    is one-way, the corresponding entry will be the keyword "None".
    """
    def __init__(self, label=None, streets=None):
        self.label = label
        if streets is None:
            self.streets = [None for i in range(6)]
        elif len(streets) == 6:
            self.streets = streets
        else:
            raise Exception(
                'Must specify 6 streets for each joint.'
            )
        self.type = self.determine_type()
        self.available_slots = self.determine_available_slots()

    def street_position(self, street):
        """
        Note, there may be cases in which a street ends twice on a 
        branch point or joint.
        """
        positions = []
        for i, s in enumerate(self.streets):
            if street == s:
                positions.append(i)

        return positions

        # try:
        #   ind = self.streets.index(street)
        # except ValueError:
        #   ind = None
        # return ind

    def determine_type(self):
        j_type = [st.__class__.__name__ for st in self.streets]
        if j_type in TYPE_3_JOINTS:
            return 'type_3_joint'
        elif j_type in TYPE_4_A_JOINTS:
            return 'type_4_A_joint'
        elif j_type in TYPE_4_B_JOINTS:
            return 'type_4_B_joint'
        elif j_type in TYPE_5_JOINTS:
            return 'type_5_joint'
        elif j_type in TYPE_6_JOINTS:
            return 'type_6_joint'
        else:
            return None

    def print_type(self):
        print '{} is a {}'.format(self.label, self.type)

    def determine_available_slots(self):
        j_type = [st.__class__.__name__ for st in self.streets]
        return [i for i, x in enumerate(j_type) if x == 'Street']

    def print_info(self):
        self.print_type()
        slot_labels = []
        for s in self.streets:
            if s is None:
                slot_labels.append('empty')
            else:
                slot_labels.append(s.label)
        print 'Streets attached (c.c.w.): {}\n'.format(slot_labels)


# Important: must develop this class, 
# to extract the charges to assign to each
# lift of solitons.
class StringUnit:
    def __init__(self, label=None):
        self.label = label
        pass


class MCSN:
    """
    The network is constructed by specifying 
    the streets attached to each joint and branch point.
    Then, the method 'attach_streets()' is called.

    Arguments: 
    
    streets = ['p_1', 'p_2', ...] 
        (a list of labels for network streets)
    
    branch_points = {
        'b_1': ['p_1', 'p_2', 'p_3'],
        'b_2': ['p_1', 'p_3'],
        'b_3': ['p_2'],
        ...
    }
        (a dictionary of lists of labels, streets attached to a branch point 
        are ordered counter-clockwise)
    
    joints = {
        'j_1': ['p_1', 'p_2', None, 'p_3', None, None],
        ...
    }
        (a dictionary of lists of labels, streets attached to a joint 
        are ordered counter-clockwise)
    
    homology_classes = {
        'gamma_1' : ['p_1'],
        'gamma_2' : ['p_2', 'p_3'],
        ...
    }
        (a dictionary of lists of labels, each homology class
        is characterized as the sum of lifts of a set of streets.
        The ordering doesn't matter)

    """
    def __init__(
        self, 
        label='no_label', 
        branch_points={}, 
        streets=[], 
        joints={}, 
        homology_classes={}
    ):
        self.label = label
        
        self.streets = (
            {s_label: Street(label=s_label) for s_label in streets}
        )
        
        self.branch_points = {}
        for bp_lbl in branch_points.keys():
            # list of streets at the branch point
            streets_list = []
            for str_lbl in branch_points[bp_lbl]:
                if str_lbl is None:
                    streets_list.append(None)
                else:
                    streets_list.append(self.streets[str_lbl])

            # add the branch point
            self.branch_points[bp_lbl] = BranchPoint(
                label=bp_lbl, streets=streets_list
            )

        self.joints = {}
        for j_lbl in joints.keys():
            # list of streets at the joint
            streets_list = []
            for str_lbl in joints[j_lbl]:
                if str_lbl is None:
                    streets_list.append(None)
                else:
                    streets_list.append(self.streets[str_lbl])

            # add the joint
            self.joints[j_lbl] = Joint(
                label=j_lbl, streets=streets_list
            )

        self.basis_homology_classes = (
            {hc_lbl: HomologyClass(
                atomic_labels=basis_atomic_labels(
                    i, homology_classes.keys()
                ), 
                streets=[
                    self.streets[str_lbl] 
                    for str_lbl in homology_classes[hc_lbl]
                ]
            ) for i, hc_lbl in enumerate(homology_classes.keys())}
        )
        
        # create the trivial homology class
        self.trivial_homology_class = HomologyClass(
            atomic_labels={
                lbl: 0 for lbl in self.basis_homology_classes.keys()
            },
            streets=[],
        )

        self.attach_streets()
        self.check_network()

    def attach_streets(self):
        for b_pt in self.branch_points.values():
            for i, street in enumerate(b_pt.streets):
                if street is not None:
                    street.add_endpoint(
                        StreetEndpoint(
                            street=street, end_point=b_pt, slot=i,
                        )
                    )
        
        for j_pt in self.joints.values():
            for i, street in enumerate(j_pt.streets):
                if street is not None:
                    street.add_endpoint(
                        StreetEndpoint(
                            street=street, end_point=j_pt, slot=i,
                        )
                    )

    def check_network(self):
        # Check that every street has exactly two endpoints
        for street in self.streets.values():
            if len(street.endpoints) == 2:
                pass
            else:
                raise Exception(
                    'Street {} does not have two endpoints, but {}'
                    .format(
                        street.label, [pt.end_point for pt in street.endpoints]
                    )
                )
        print 'All streets have two well-defined endpoints.'

        # Check that every joint is of an allowed type
        for j_pt in self.joints.values():
            j_type = j_pt.type
            is_allowed = False
            for a_joint in ALLOWED_JOINTS:
                if j_type is not None:
                    is_allowed = True
                    break
                else:
                    pass

            if is_allowed is False:
                raise Exception(
                    'Joint {} is of type {}'.format(j_pt.label, j_type)
                )
        print 'All joints are of a well-defined type.'

        # Check that homology classes include all streets of the network
        # and that no street is repeated more than once
        if len(self.basis_homology_classes) > 0:
            # a list with all streets in all homology classes
            all_hom_streets = []
            for hc in self.basis_homology_classes.values():
                all_hom_streets += hc.streets

            # check that every street of the network is contained in at 
            # least one homology class
            for s in self.streets.values():
                if s not in all_hom_streets:
                    raise Exception(
                        'Street {} is not contained in any homology class'
                        .format(s.label)
                    )

            # check that no street is contained in more than one homology class
            if not len(all_hom_streets) == len(self.streets.values()):
                print '\nWARNING: Two or more homology classes share a street.'
                # raise Exception(
                #     'Two or more homology classes share a street.'
                # )

            print 'All homology classes are well-defined.'
        else:
            print 'No homology classes have been defined.'

        # Print info about homology classes and the formal variables
        print '\nDictionary of formal variables and homology basis:'
        for hc_k in sorted(self.basis_homology_classes.keys()):
            hc_v = self.basis_homology_classes[hc_k]
            print '{} ---> {}'.format(hc_v.label, hc_v.symbol)
        
    def add_street(self):
        pass

    def add_joint(self):
        pass

    def add_branch_point(self):
        pass

    def print_info(self):
        print '\nSpectral Network Data\n-------------------------'

        print '\nSTREETS:\n'
        for s in self.streets.values():
            s.print_info()

        print '\nBRANCH POINTS:\n'
        for bp in self.branch_points.values():
            bp.print_info()

        print '\nJOINTS:\n'
        for j in self.joints.values():
            j.print_info()

        print '\nHOMOLOGY CLASSES:\n'
        for hc in self.basis_homology_classes.values():
            hc.print_info()


class HomologyClass:
    def __init__(self, atomic_labels={}, streets=[],):
        """
        Atomic labels is a dictionary based on a choice of basis for the
        homology lattice
        {'gamma_1': 1, 'gamma_2': 0, 'gamma_3': 2}
            (for gamma_1 + 2 * gamma_3)
        """

        self.atomic_labels = atomic_labels
        self.label = homology_label(self.atomic_labels)

        self.streets = sorted(streets)
        # TODO: get rid of this one below
        self.symbol_long = symbols('X_(' + self.label + ')')

        # create a list of variables 
        # [X1, X2, X3, ...]
        # defined as sympy symbols
        # they will correspond to the atomic 
        # labels for homology classes in the same ordering
        variables = [symbols('X' + str(i + 1)) for i in range(
            len(atomic_labels)
        )]
        sorted_keys = sorted(atomic_labels.keys())
        X_expression = 1
        for i, k_i in enumerate(sorted_keys):
            X_expression *= variables[i] ** atomic_labels[k_i]
        self.symbol = X_expression

    def __add__(self, other):
        new_atomic_labels = {
            a_l_k: self.atomic_labels[a_l_k] + other.atomic_labels[a_l_k]
            for a_l_k in self.atomic_labels.keys()
        }
        new_streets = self.streets + other.streets
        return HomologyClass(
            atomic_labels=new_atomic_labels, streets=new_streets
        )

    def print_info(self):
        print 'Homology class {} uses symbol {}.'.format(
            self.label, self.symbol
        )
        print 'Streets: {}\n'.format(
            [s.label for s in self.streets]
        )


def basis_atomic_labels(i, hc_lbls):
    """
    Returns the atomic labels for the i-th basis element of the 
    homology lattice e.g.
    {'gamma_1': 0, 'gamma_2': 1, 'gamma_3': 0, 'gamma_4': 0, }
    for the 2nd element (i.e. i=1)
    """
    value_list = [0 for j in range(len(hc_lbls))]
    value_list[i] = 1
    return {lbl: value_list[j] for j, lbl in enumerate(hc_lbls)}


def homology_label(atomic_labels):
    """
    Atomic labels is a dictionary based on a choice of basis for the
    homology lattice
    {'gamma_1': 1, 'gamma_2': 0, 'gamma_3': 2}
        (for gamma_1 + 2 * gamma_3)
    """

    # initialize the label
    nonzero_labels = [
        i for i, a_l_k in enumerate(atomic_labels.keys()) 
        if atomic_labels[a_l_k] != 0
    ]
    if len(nonzero_labels) == 0:
        # the trivial homology class
        return ''
    else:
        first_nonzero_label_i = nonzero_labels[0]

        first_label = atomic_labels.keys()[first_nonzero_label_i]
        first_coeff = atomic_labels[first_label]
        
        if first_coeff == 1:
            label = first_label
        else:
            label = str(first_coeff) + '_*_' + first_label

        # add the remaining homology basis elements
        for a_l_k in atomic_labels.keys()[first_nonzero_label_i + 1:]:
            if atomic_labels[a_l_k] == 0:
                pass
            elif atomic_labels[a_l_k] == 1:
                label += '_+_' + a_l_k
            elif atomic_labels[a_l_k] < 0:
                label += str(atomic_labels[a_l_k]) + '_*_' + a_l_k
            else:
                label += '_+_' + str(atomic_labels[a_l_k]) + '_*_' + a_l_k

        return label


# w = MCSN()
# # w.check_network()
# w.attach_streets()
# w.check_network()
# s1 = w.joints['j_1'].streets[0]
# print w.joints['j_1'].street_position(w.streets['p_2'])
# print w.branch_points['b_1'].street_position(w.streets['p_2'])
# print s1.initial_point().end_point
# print w.joints['j_1'].street_position(w.streets['p_1'])


==> QU/soliton_data.py <==
"""
Module to handle soliton generating functions
"""

from solitons import SolitonPath, ClosedSoliton
from growth_rules import grow_soliton
from sympy import symbols

VERBOSE = False

# Default maximal growth level for solitons.
N_MAX_GROWTH = 10


class SolitonData:
    """
    A container for soliton data supported on a street.
    For a two-way street of type ij/ji it will collect 
    all the solitons of each type.
    It will also provide a functionality for growing solitons,
    either by a number of steps, or until all of them are 'complete'.

    The soliton data of a street will moreover depend on a choice of
    resolution for the critical network, the resolution may be either 
    'american' or 'british'.
    """
    def __init__(self, label=None, network=None, street=None, resolution=None):
        self.label = label
        self.network = network
        self.street = street
        self.resolution = resolution

        if resolution is None:
            raise ValueError('Must specify the resolution of the network.')
        elif resolution=='american' or resolution=='british':
            pass
        else:
            raise ValueError('Unknown resolution: {}'.format(resolution))
        
        # given the orientation of the street, let that be the 
        # orientation of the underlying one-way ij-street. 
        # Then co-oriented solitons will be of ij type, while
        # anti-oriented solitons will be of ji type.
        self.co_oriented_solitons = []
        self.anti_oriented_solitons = []
        self.closed_solitons = []   # closed solitons with a choice of basepoint e.g. ab
        self.closed_solitons_reversed = []  # closed solitons with OPPOSITE choice of basepoint e.g. ba
        self.Q = 0
        self.Q_y = 0    # generating function with writhe computed with one basepoint
        self.Q_y_reversed = 0   # generating function with writhe computed with OPPOSITE basepoint
        self.Q_y_shifted = 0 # shifts due to extracting Y_\wp from F
        self.Q_y_reversed_shifted = 0 # shifts due to extracting Y_\wp from F AND inversion y->1/y

    def initialize(self):    
        if VERBOSE is True:
            print (
                '\nInitializing soliton data of street {} with {} resolution'
                .format(self.street.label, self.resolution)
            )

        # The initial co-oriented soliton
        ij_sol = SolitonPath(
            label=self.label + '_ij_sol',resolution=self.resolution,
        )
        ij_source_pt = self.street.initial_point().end_point
        ij_source_slot = self.street.initial_point().slot
        ij_sol.create(
            street=self.street, 
            source_pt=ij_source_pt, 
            slot=ij_source_slot,
        )

        # The initial anti-oriented soliton
        ji_sol = SolitonPath(
            label=self.label + '_ji_sol', resolution=self.resolution,
        )
        ji_source_pt = self.street.final_point().end_point
        ji_source_slot = self.street.final_point().slot
        ji_sol.create(
            street=self.street, 
            source_pt=ji_source_pt, 
            slot=ji_source_slot,
        )

        self.co_oriented_solitons = [ij_sol]
        self.anti_oriented_solitons = [ji_sol]

    def grow(self, n_steps=N_MAX_GROWTH):    
        if VERBOSE is True:
            print (
                'Grow soliton data of street {} in {} resolution'
                .format(self.street.label, self.resolution)
            )
            
        if VERBOSE is True:
            print '\tCo-oriented solitons'
        # grow co-oriented solitons
        new_co_or_sols = []
        for sol in self.co_oriented_solitons:
            new_sols = grow_soliton(
                sol, n_steps=n_steps, resolution=self.resolution
            )
            new_co_or_sols += new_sols

        self.co_oriented_solitons = new_co_or_sols

        if VERBOSE is True:
            print '\tAnti-oriented solitons'
        # grow anti-oriented solitons
        new_anti_or_sols = []
        for sol in self.anti_oriented_solitons:
            new_sols = grow_soliton(
                sol, n_steps=n_steps, resolution=self.resolution
            )
            new_anti_or_sols += new_sols

        self.anti_oriented_solitons = new_anti_or_sols

        if VERBOSE is True:
            print '\tCompute closed solitons'
        # compute closed solitons
        self.compute_closed_solitons()

    def print_info(self, full_path=False, soliton_paths=False, writhes=False):
        print (
            '\n\nData of street {}'
            '\nIn {} resolution\n----------------------------'
            .format(self.street.label, self.resolution)
        )

        if soliton_paths is True:
            print (
                '\nCo-oriented solitons on {}:\n----------------------------'
                .format(self.street.label)
            )

            for i, s in enumerate(self.co_oriented_solitons):
                print '{}.'.format(i + 1)
                s.print_info(full_path=full_path)
            print (
                '\nAnti-oriented solitons on {}:\n------------------------------'
                .format(self.street.label)
            )
            for i, s in enumerate(self.anti_oriented_solitons):
                print '{}.'.format(i + 1)
                s.print_info(full_path=full_path)

            # print (
            #     '\nClosed solitons on {}:\n------------------------------'
            #     .format(self.street.label)
            # )

            # for i, s in enumerate(self.closed_solitons):
            #     print '{}.'.format(i + 1)
            #     s.print_info()

            # print (
            #     '\nClosed solitons on {} with opposite choice of basepoint:'
            #     '\n------------------------------'
            #     .format(self.street.label)
            # )

            # for i, s in enumerate(self.closed_solitons_reversed):
            #     print '{}.'.format(i + 1)
            #     s.print_info()

        if soliton_paths is True or writhes is True:
            if self.resolution == 'american':
                print (
                    '\nClosed solitons on {}:\n------------------------------'
                    .format(self.street.label)
                )
                for i, s in enumerate(self.closed_solitons):
                    print '{}.'.format(i + 1)
                    s.print_info()
            elif self.resolution == 'british':
                print (
                    '\nClosed solitons on {} (opposite basepoint):'
                    '\n------------------------------'
                    .format(self.street.label)
                )
                for i, s in enumerate(self.closed_solitons_reversed):
                    print '{}.'.format(i + 1)
                    s.print_info()

        # print '\n4d Soliton generating function (without spin)'
        # print self.Q
        if self.resolution == 'american':
            print '\n4d Soliton generating function (with spin)'
            print self.Q_y_shifted
        elif self.resolution == 'british':
            print '\n4d Soliton generating function (opposite basepoint, with spin)'
            print self.Q_y_reversed_shifted

    def compute_closed_solitons(self):
        self.closed_solitons = []
        self.closed_solitons_reversed = []

        complete_co_oriented_sols = (
            [s for s in self.co_oriented_solitons if s.is_complete is True]
        )
        complete_anti_oriented_sols = (
            [s for s in self.anti_oriented_solitons if s.is_complete is True]
        )

        for sol_a in complete_co_oriented_sols:
            for sol_b in complete_anti_oriented_sols:
                self.closed_solitons.append(
                    ClosedSoliton(
                        label=sol_a.label + '_+_' + sol_b.label, 
                        soliton_a=sol_a, 
                        soliton_b=sol_b, 
                        # soliton_a=sol_b, 
                        # soliton_b=sol_a, 
                        network=self.network,
                        resolution=self.resolution
                    )
                )
                self.closed_solitons_reversed.append(
                    ClosedSoliton(
                        label=sol_a.label + '_+_' + sol_b.label, 
                        # soliton_a=sol_a, 
                        # soliton_b=sol_b, 
                        soliton_a=sol_b, 
                        soliton_b=sol_a, 
                        network=self.network,
                        resolution=self.resolution
                    )
                )
                
        
        self.Q = 1
        self.Q_y = 1
        self.Q_y_reversed = 1
        self.Q_y_shifted = 1
        self.Q_y_reversed_shifted = 1
        for c_sol in self.closed_solitons:
            self.Q += c_sol.homology_class.symbol
            self.Q_y += (
                (symbols('y') ** c_sol.writhe) * c_sol.homology_class.symbol
            )
        for c_sol in self.closed_solitons_reversed:
            self.Q_y_reversed += (
                (symbols('y') ** c_sol.writhe) * c_sol.homology_class.symbol
            )
        for c_sol in self.closed_solitons:
            self.Q += c_sol.homology_class.symbol
            self.Q_y_shifted += (
                (symbols('y') ** (
                    c_sol.writhe - c_sol.contains_street(self.street)
                )) * c_sol.homology_class.symbol
            )
        for c_sol in self.closed_solitons_reversed:
            self.Q_y_reversed_shifted += (
                (symbols('y') ** (
                    - c_sol.writhe - c_sol.contains_street(self.street)
                )) * c_sol.homology_class.symbol
            )

    def compute_open_solitons(self):
        """
        Compute the generating function of complete open solitons
        of both types on a 2-way streets, including their writhe.
        """
        # TODO
        pass


class NetworkSolitonContent:
    """
    Container class for a Network's soliton content
    """
    def __init__(self, network=None, iterations=None):
        self.american_data = None
        self.british_data = None
        self.network = network
        self.iterations = iterations

        if (self.network is not None) and (self.iterations is not None):
            self.compute()

    def compute(self):
        self.american_data = (
            [SolitonData(
                label='Q_('+street_label+')', 
                network=self.network, 
                street=street, 
                resolution='american'
            ) for street_label, street in self.network.streets.iteritems()]
        )

        self.british_data = (
            [SolitonData(
                label='Q_('+street_label+')', 
                network=self.network, 
                street=street, 
                resolution='british'
            ) for street_label, street in self.network.streets.iteritems()]
        )

        for q in self.american_data:
            q.initialize()
            q.grow(n_steps=self.iterations)

        for q in self.british_data:
            q.initialize()
            q.grow(n_steps=self.iterations)

    def print_info(self, full_path=False, soliton_paths=False, writhes=False):
        for q in self.american_data:
            q.print_info(
                full_path=full_path, 
                soliton_paths=soliton_paths, 
                writhes=writhes
            )

        for q in self.british_data:
            q.print_info(
                full_path=full_path, 
                soliton_paths=soliton_paths, 
                writhes=writhes
            )









==> QU/solitons.py <==
from copy import copy  # , deepcopy
# from mcsn import MCSN, Street, Joint, BranchPoint, HomologyClass
from intersections import compute_self_intersections
from itertools import count


class Dash:
    """
    A path on Sigma, characterized by an ordered sequence of streets, 
    with a choice of orientation for each.
    The orientation is +1 if the dash runs from the first .endpoint
    to the second .endpoint of the street. It is -1 otherwise.
    The attribute .path collects this information in the form
    [[p_1, +1], [p_2, -1], ...]

    A dash can be extended, from either end. The extension is specified 
    by just adding a street. The orientation will be determined 
    automatically by the choice of joint or branch point at which 
    the extension is performed.

    One may impose restrictions on how a dash can grow: forward_only, 
    backward_only, both (dash is a completed soliton), 
    or None (if can grow both ways).

    The starting point and ending point of a dash are important objects.
    They are attributes of solitons.
    So when a dash is grown, it is important to NOT change the dash
    endpoint, but rather to update its attributes to reflect the 
    new path of the dash.
    """
    def __init__(self, label='no_label', growth_restriction=None, path=None):
        self.label = label
        if path is None:
            self.path = []
        else:
            self.path = path
        if growth_restriction is not None:
            self.growth_restriction = growth_restriction
        else:
            self.growth_restriction = None
        self.starting_point = self.determine_starting_point()
        self.ending_point = self.determine_ending_point()
        self.nodes = None
    
    def extend_dash_along_street(self, street=None, end_pt=None, slot=None):
        """
        Extends a dash along a street, starting from a joint/branch point
        corresponding to end_pt, at the given slot (need to specify, 
        as a street may end on more than one slot on the same end_pt)
        """
        if len(self.path) == 0:
            if end_pt is None or slot is None:
                raise Exception(
                    'For the first street of a dash, '
                    'a starting point must be given.'
                )
            else:
                new_street_orientation = set_orientation_from_starting_point(
                    street, end_pt, slot
                )
                self.path = [[street, new_street_orientation]]

        elif self.growth_restriction == 'both':
            # The dash cannot be grown anymore, 
            # it should correspond to a completed soliton.
            pass
        
        elif end_pt == 'last' and (
            self.growth_restriction == 'forward_only' or 
            self.growth_restriction is None
        ):
            terminal_street, terminal_orientation = self.path[-1]
            if terminal_orientation == +1:
                intermediate_pt = terminal_street.final_point().end_point
            elif terminal_orientation == -1:
                intermediate_pt = terminal_street.initial_point().end_point
            else:
                raise ValueError
            if terminal_street != street:
                # new_street_orientation = set_orientation_from_starting_point(
                #       street, intermediate_pt, slot
                #   )
                # self.path.append([street, new_street_orientation])

                # since 'end_pt' is 'last', in this case the dash goes 
                # INTO the NEW street,
                # therefore the intermediate point is a "starting point"
                # for the new street, according to the orientation

                # print 'EXTENDING DASH {}'.format(self)
                # print 'street = {}'.format(street.label)
                # print 'slot = {}'.format(slot)
                # print 'intermediate_pt = {}'.format(intermediate_pt.label)
                new_street_orientation = (
                    set_orientation_from_starting_point(
                        street, intermediate_pt, slot
                    )
                )
                self.path.append([street, new_street_orientation])
            else:
                # self.print_path_info()
                # print 'new street {}'.format(street.label)
                # print 'new slot {}'.format(slot)
                # print 'new street orientation: {}'.format(set_orientation_from_starting_point(
                #     street, intermediate_pt, slot
                # ))
                new_street_orientation = set_orientation_from_starting_point(
                    street, intermediate_pt, slot
                )
                self.path.append([street, new_street_orientation])
                # self.print_path_info()

        elif end_pt == 'first' and (
            self.growth_restriction == 'backward_only' or 
            self.growth_restriction is None
        ):
            # recover info on the terminal street of the path
            # (either the first street or the last one)
            # and whether the street orientation agrees or disagrees
            # with the direction of the dash
            terminal_street, terminal_orientation = self.path[0]
            if terminal_orientation == +1:
                intermediate_pt = terminal_street.initial_point().end_point
            elif terminal_orientation == -1:
                intermediate_pt = terminal_street.final_point().end_point
            else:
                raise ValueError
            if terminal_street != street:
                # if :
                #   # In this case the dash goes INTO the NEW street,
                #   # therefore the intermediate point is a "starting point"
                #   # for the new street, according to the orientation
                #   new_street_orientation = (
                #       set_orientation_from_starting_point(
                #           street, intermediate_pt, slot
                #       )
                #   )
                # elif terminal_orientation == -1:
                #   # In this case the dash goes OUT from the NEW street,
                #   # therefore the intermediate point is an "ending point"
                #   # for the new street, according to the orientation
                #   new_street_orientation = (
                #       set_orientation_from_starting_point(
                #           street, intermediate_pt, slot, opposite=True
                #       )
                #   )

                # since 'end_pt' is 'first', in this case the dash goes 
                # OUT from the NEW street,
                # therefore the intermediate point is an "ending point"
                # for the new street, according to the orientation
                new_street_orientation = (
                    set_orientation_from_starting_point(
                        street, intermediate_pt, slot, opposite=True
                    )
                )
                self.path.insert(0, [street, new_street_orientation])
            else:
                # self.print_path_info()
                # print 'new street {}'.format(street.label)
                # print 'new slot {}'.format(slot)
                # print 'new street orientation: {}'.format(set_orientation_from_starting_point(
                #     street, intermediate_pt, slot, opposite=True
                # ))
                new_street_orientation = set_orientation_from_starting_point(
                    street, intermediate_pt, slot, opposite=True
                )
                self.path.append([street, new_street_orientation])
                # self.print_path_info()

        else:
            raise Exception(
                'It appears that the dash {} cannot be extended along '
                'street {} from the {} endpoint. Note that the growth'
                'restriction is {}'
                .format(
                    self.label, street.label, end_pt, self.growth_restriction
                )
            )
        # update endpoints of the dash
        self.update_endpoints()

    def initial_street(self):
        return self.path[0][0]

    def final_street(self):
        return self.path[-1][0]

    def determine_starting_point(self):
        if len(self.path) == 0:
            return None
        else:
            if self.path[0][1] == 1:
                return DashEndpoint(
                    dash=self,
                    street_end_pt=self.initial_street().initial_point(),
                    orientation='out'
                )
            elif self.path[0][1] == -1:
                return DashEndpoint(
                    dash=self,
                    street_end_pt=self.initial_street().final_point(),
                    orientation='out'
                )
            else:
                raise ValueError

    def determine_ending_point(self):
        if len(self.path) == 0:
            return None
        else:
            if self.path[-1][1] == 1:
                return DashEndpoint(
                    dash=self,
                    street_end_pt=self.final_street().final_point(),
                    orientation='in'
                )
            elif self.path[-1][1] == -1:
                return DashEndpoint(
                    dash=self,
                    street_end_pt=self.final_street().initial_point(),
                    orientation='in'
                )
            else:
                raise ValueError

    def update_endpoints(self):
        old_start = self.starting_point
        old_end = self.ending_point
        new_start = self.determine_starting_point()
        new_end = self.determine_ending_point()

        if old_start is None:
            self.starting_point = new_start
        elif (
            old_start.end_point != new_start.end_point or 
            old_start.slot != new_start.slot
        ):
            # note that we don't replace the DashEndpoint instance,
            # but just update its attribute
            self.starting_point.dash = new_start.dash
            self.starting_point.end_point = new_start.end_point
            self.starting_point.street = new_start.street
            self.starting_point.slot = new_start.slot
            self.starting_point.street_end_point = new_start.street_end_point
            self.starting_point.orientation = new_start.orientation
        else:
            pass

        if old_end is None:
            self.ending_point = new_end
        elif (
            old_end.end_point != new_end.end_point or 
            old_end.slot != new_end.slot
        ):
            # note that we don't replace the DashEndpoint instance,
            # but just update its attribute
            self.ending_point.dash = new_end.dash
            self.ending_point.end_point = new_end.end_point
            self.ending_point.street = new_end.street
            self.ending_point.slot = new_end.slot
            self.ending_point.street_end_point = new_end.street_end_point
            self.ending_point.orientation = new_end.orientation
        else:
            pass

    def print_endpoints(self, text=False):
        if len(self.path) == 0:
            print 'The dash is empty.'
        elif text is True:
            print (
                'Path {} starts from {} at slot {}, going out on street {}, '
                'and ends on {} at slot {} arriving on street {}.'
                .format(
                    self.label, 
                    self.starting_point.end_point.label, 
                    self.starting_point.slot,
                    self.starting_point.street.label,
                    self.ending_point.end_point.label,
                    self.ending_point.slot,
                    self.ending_point.street.label,
                )
            )
        else:
            print (
                (
                    'Path {}:\n\t' + 
                    '({}, slot {}, street {}) ---> ({}, slot {}, street {}), '
                ).format(
                    self.label, 
                    self.starting_point.end_point.label, 
                    self.starting_point.slot,
                    self.starting_point.street.label,
                    self.ending_point.end_point.label,
                    self.ending_point.slot,
                    self.ending_point.street.label,
                )
            )

    def print_path_info(self):
        print [[street.label, sign] for street, sign in self.path]


class DashEndpoint:
    def __init__(self, dash=None, street_end_pt=None, orientation=None):
        self.dash = dash
        self.end_point = street_end_pt.end_point
        self.street = street_end_pt.street
        self.slot = street_end_pt.slot
        self.street_end_point = street_end_pt
        self.orientation = orientation


class SolitonPath:
    """
    The attribute .streets_set just tracks the homology of a soliton.
    But the attribute .path contains full information
    about its path as it winds on the Seiberg-Witten curve.

    A soliton path must be constructed by propagation through the network. 
    One starts with a pair of dashes, above a certain street of the network.
    Then dashes can be extended by propagation, following network rules,
    either across joints or branch points.
    When all dashes end up uniting into a single one, 
    the soliton is completed.
    A completed soliton is characterized by the attribure .is_complete = True.

    Note: the dashes of a soliton will include the lift of the 
    initial street on which it is sourced.
    Therefore, when gluing two solitons to form a closed one,  
    one must remove one copy of the lift of the initial street on which 
    both solitons are supported.

    When growing a soliton, the number of dashes can temporarily increase.
    This will happen for example at a 3-way joint.
    There will be two dashes initially (sheets i and j) and one more dash
    on sheet k eventually.
    It's important to grow dashes in pairs, not singularly: this is how
    the network rules work.
    For example, suppose we have two dashes d1, d2 above one street: 
    their orientations will be opposite. 
    Since they must both grow in the same direction, one of them will grow
    "forward" and the other "in reverse".
    When they split at a Y-joint, a third dash d3 is created.
    The new dash will grow forward in pair with d1, but also
    and backwards in pair with d2.
    Note that now d1 and d2 are no longer paired.
    """
    # TODO: elimiate growing_pairs form the input, just keep 
    # dashes, and use a function to determine the growing pairs.
    _ids = count(0)

    def __init__(
        self, label='no_label', starting_point=None, 
        ending_point=None, growing_pairs=None,
        dashes=None, complete_dash=None, resolution=None,
    ):
        # self.label = label
        self.label = 'Soliton #' + str(self._ids.next())
        self.resolution = resolution
        if growing_pairs is None:
            self.growing_pairs = []
        else:
            self.growing_pairs = growing_pairs
        if dashes is None:
            self.dashes = []
        else:
            self.dashes = dashes
        # self.starting_point = starting_point
        # self.ending_point = ending_point
        self.is_complete = False
        self.complete_dash = complete_dash

    def create(self, street=None, source_pt=None, slot=None):
        """
        The source point and slot characterize the direction of growth
        of each dash.
        The variable source_pt must be a branch point or a joint, while
        slot must be an integer.
        
        If a soliton is stretching "from a joint/branch point" e
        of a street p, then we create an INITIAL dash d_i that 
        is given by the street itself with orientation into e, 
        moreover we impose the constraint that such initial dash 
        can only grow FORWARD.
        Likewise we also create a FINAL dash d_f that 
        is given by the street itself with orientation OUTGOING from e, 
        such final dash can only grow BACKWARD.

        The convention is that the soliton endpoints are fixed at the 
        beginning, as they determine its relative homology class.
        The growth constraints then indeed preserve the initial point
        and the final point.
        As the soliton is created, it is not a closed soliton, even if 
        it is sourced at a branch point. The growth process
        will take care of closing it, or propagating it further through the
        branch point, if this is of type II or III, following the traffic
        rules of GMN5.

        The dashes of a soliton will be stored in a list, their order 
        must reflect the ptoper time parametrization of the soliton.
        Likewise, the "growing pairs" must reflect the (matching) endpoints
        of consective dashes.

        The resolution of the network determines the evolution of a soliton, 
        as well as the computation of its writhe.
        """
        # First of all, check that the slot actually corresponds to
        # one where the street ands on the starting_point
        if (
            street.initial_point().end_point == source_pt and
            street.initial_point().slot == slot
        ): 
            other_endpoint = street.final_point().end_point
            other_slot = street.final_point().slot
        elif (
            street.final_point().end_point == source_pt and
            street.final_point().slot == slot
        ):
            other_endpoint = street.initial_point().end_point
            other_slot = street.initial_point().slot
        else:
            raise Exception(
                'Street {} doesnt end on {} at slot {}'
                .format(street.label, source_pt.label, slot)
            )

        d_i = Dash(label='initial_dash', growth_restriction='forward_only')
        d_f = Dash(label='final_dash', growth_restriction='backward_only')
        
        d_i.extend_dash_along_street(
            street=street, end_pt=other_endpoint, slot=other_slot
        )
        d_f.extend_dash_along_street(
            street=street, end_pt=source_pt, slot=slot
        )
        self.dashes = [d_i, d_f]
        # self.growing_pairs.append([d_i.ending_point, d_f.starting_point])
        self.growing_pairs = growing_pairs_from_dashes(self.dashes)
        self.check_growing_pairs()

    # def dashes_from_growing_pairs(self):
    #   dashes = []
    #   for p in self.growing_pairs:
    #       if not p[0].dash in dashes:
    #           dashes.append(p[0].dash)
    #       if not p[1].dash in dashes:
    #           dashes.append(p[1].dash)
    #   if self.is_complete is True:
    #       dashes.append(self.complete_dash)
    #   return dashes

    def street_set(self):
        raise NotImplementedError

    def path(self):
        raise NotImplementedError

    def print_growing_pairs(self):
        print 'The growing pairs are:'
        for p in self.growing_pairs:
            print (
                '{} at slot {} with orientation {}, '
                'and {} at slot {} with orientation {}'.
                format(
                    p[0].end_point.label, p[0].slot, p[0].orientation, 
                    p[1].end_point.label, p[1].slot, p[1].orientation, 
                )
            )

    def print_info(self, full_path=False):        
        print (
            'Dashes of soliton path {} / {} in {} resolution:'
            .format(self.label, self, self.resolution)
        )
        for d in self.dashes:
            d.print_endpoints()
        if self.is_complete is True:
            print 'This soliton is complete'
        else:
            print 'This soliton is not complete'

        if full_path is True:
            if self.is_complete is True:
                print 'The full path of the soliton is'
                self.complete_dash.print_path_info()

    def check_growing_pairs(self):
        for p in self.growing_pairs:
            if (
                p[0].orientation == 'in' and p[1].orientation == 'out' or
                p[1].orientation == 'in' and p[0].orientation == 'out'
            ) and (
                p[0].end_point == p[1].end_point
            ):
                pass
            else:
                raise Exception('A growing pair is not of the (in,out) type.')

    def check_complete(self):
        dashes = self.dashes()
        for d in dashes:
            if (
                d.starting_point() == self.starting_point() and
                d.ending_point() == self.ending_point()
            ):
                if len(dashes) == 1:
                    return True
                else: 
                    return Exception(
                        'The soliton has a complete dash, but also some'
                        'disconnected pieces.'
                    )
            else:
                return False

    def starting_point(self):
        check_dashes_ordering(self.dashes)
        return self.dashes[0].starting_point

    def ending_point(self):
        check_dashes_ordering(self.dashes)
        return self.dashes[-1].ending_point


class ClosedSoliton:
    """
    The closed path obtained by joining two open paths
    of opposite types and supported on the same street.
    This will actually be a closed path with a basepoint,
    the base point will be the starting point of soliton_a.
    By convention, we will take soliton_a to be a co-oriented
    soliton supported on the street, as defined by the class 
    SolitonData.
    UPDATE: we will actualy construct both 'ab' and 'ba'
    for applications, in each case we use this function
    by just switching the arguments of the co-oriented
    2d soliton and the anti-oriented one.
    """
    def __init__(
        self, label='no_label', soliton_a=None, soliton_b=None, network=None,
        resolution=None,
    ):
        self.label = label
        self.resolution = resolution
        # check that solitons are complete
        if not (
            soliton_a.is_complete is True and soliton_b.is_complete is True
        ):
            raise Exception('Open solitons are not complete.')
        
        # check that soliton endpoints match
        if not (
            soliton_a.complete_dash.path[0] == soliton_b.complete_dash.path[-1] 
            and
            soliton_a.complete_dash.path[-1] == soliton_b.complete_dash.path[0] 
        ):
            raise Exception('Open solitons do not form a closed one.')

        # Make copies of the paths of complete dashes of solitons a and b.
        # But delete the first and last pieces in soliton_b's path,
        # since they coincide with the endpoints of soliton_a.
        new_path_a = copy(soliton_a.complete_dash.path)
        new_path_b = copy(soliton_b.complete_dash.path[1:-1])
        self.dash = Dash(
            growth_restriction='both', 
            path=new_path_a + new_path_b
        )
        
        # self.streets_set = []
        self.homology_class = self.determine_homology_class(network)
        self.writhe = self.compute_writhe()
        self.parents = [soliton_a, soliton_b]
        
    def determine_homology_class(self, network):
        """
        Returns a list of the type
        [['gamma_1', 1], ['gamma_2',0], ['gamma_3', 2], ...]

        Note: all homology classes will be positive sums 
        of the basis ones, and this is fine because we are looking
        at a specific phase, and we specified our basis on the cycles
        appearing at this phase, so it's natural that all combinations 
        that appear will be positive.
        However, if one wishes to employ this function ina  more general 
        setting, it will be necessary to disctinguish between positive 
        and negative ortientations of paths.
        """
        if len(network.basis_homology_classes) == 0:
            raise Exception('No homology classes were defined.')

        homology = network.trivial_homology_class
        # homology_list = []
        # # a list of the type
        # # [['gamma_1', 1], ['gamma_2',0], ['gamma_3', 2], ...]
        for hc_label in network.basis_homology_classes.keys():
            # Check that every street of a homology class appears 
            # an equal number of times, and that for each street
            # there are equal occurrences of opposite orientations.
            hc_streets = network.basis_homology_classes[hc_label].streets
            hc_street_count = []
            for street in hc_streets:
                # count occurrences of [street, +1] in the path
                s_count_1 = self.dash.path.count([street, +1])
                # count occurrences of [street, -1] in the path
                s_count_2 = self.dash.path.count([street, -1])
                if s_count_1 == s_count_2:
                    hc_street_count.append(s_count_1)
                    
            # If the lift of a given street
            # appears in more than one homology class, say
            # in gamma1 and gamma2, then 
            # there will be a counting discrepancy with other 
            # streets in gamma1, so we keep the smallest
            # number.
            count = min(hc_street_count)
            for i in range(count):
                homology = homology + network.basis_homology_classes[hc_label]
        if homology == network.trivial_homology_class:
            print (
                'Could not determine the homology class of a soliton.'
                'Its path is the following:'
            )
            self.dash.print_path_info()
            raise Exception
        return homology

    def compute_writhe(self):
        return compute_self_intersections(
            self.dash, is_closed_soliton=True, resolution=self.resolution
        )

    def print_info(self):
        print 'Closed soliton {} is the concatenation of {} and {}'.format(
            self.label, self.parents[0].label, self.parents[1].label
        )
        print 'Homology class : {}, \nWrithe: {}, \nResolution: {}'.format(
            self.homology_class.label, self.writhe, self.resolution
        )
        print 'Monomial : {}'.format(self.homology_class.symbol)
        print 'Detailed path info :'
        self.dash.print_path_info()

    def contains_street(self, street):
        count_i = len([st for [st, sgn] in self.dash.path if st==street and sgn == +1])
        count_j = len([st for [st, sgn] in self.dash.path if st==street and sgn == -1])
        if count_i == count_j:
            return count_i
        else:
            raise Exception()


def set_orientation_from_starting_point(
        street, starting_pt, starting_slot, opposite=False
    ):
    """
    The variable starting_pt must be a branch point or a joint,
    while starting_slot must be an integer.
    """
    # First of all, check that the slot actually corresponds to
    # one here the street ands on the starting_point
    if (
        street.initial_point().end_point == starting_pt and
        street.initial_point().slot == starting_slot
    ) or (
        street.final_point().end_point == starting_pt and
        street.final_point().slot == starting_slot
    ):
        pass
    else:
        raise Exception(
            'Street {} doesnt end on {} at slot {}'
            .format(street.label, starting_pt.label, starting_slot)
        )

    if opposite is False:
        coeff = +1
    elif opposite is True:
        coeff = -1

    if (
        starting_pt == street.initial_point().end_point and
        starting_slot == street.initial_point().slot
    ):
        return +1 * coeff
    elif (
        starting_pt == street.final_point().end_point and
        starting_slot == street.final_point().slot  
    ):
        return -1 * coeff
    else:
        raise Exception(
            'The point {} is not an endpoint of street {} with slot {}'
            .format(starting_pt.label, street.label, starting_slot)
        )


def copy_of_soliton(soliton, label='no_label'):
    """
    This function makes a copy of a soliton.
    This includes copying the dashes and preparing a new soliton.
    Note that one cannot just use deepcopy, otherwise the branch points
    and the joints of the network will be copied too.
    That would prevent us from ever joining solitons.
    """
    dashes = soliton.dashes
    new_dashes = []
    for d in dashes:
        # NOTE: we don't pass the 'd.path', because that would be
        # giving the SAME path to the new dash.
        # Instead, we make a 'shallow copy', which creates a new list object
        # which however will contain the SAME content as the original one,
        # i.e. it will not produce new copies of the streets and so on.
        # Same for the growth condition.
        new_path = copy(d.path)
        new_growth_restriction = copy(d.growth_restriction)
        new_dashes.append(
            Dash(
                growth_restriction=new_growth_restriction, 
                path=new_path
            )
        )

    new_growing_pairs = growing_pairs_from_dashes(new_dashes)

    # now determine the new starting and ending points
    j_0 = dashes.index(soliton.starting_point().dash)
    j_1 = dashes.index(soliton.ending_point().dash)
    new_starting_point = new_dashes[j_0].starting_point
    new_ending_point = new_dashes[j_1].ending_point

    new_soliton = SolitonPath(
        label=label,
        starting_point=new_starting_point, 
        ending_point=new_ending_point, 
        growing_pairs=new_growing_pairs,
        dashes=new_dashes,
        resolution=soliton.resolution,
    )

    return new_soliton
    # new_soliton = deepcopy(soliton)
    # new_soliton.label = label
    # return new_soliton


def join_dashes_at_branch_point(growing_pair):
    """
    Returns a new dash.
    """
    dash_endpoint_1 = growing_pair[0]
    dash_endpoint_2 = growing_pair[1]

    if dash_endpoint_1.end_point != dash_endpoint_2.end_point:
        raise Exception('Growing pair cannot be joined.')
    # dashes must have a common endpoint to be joined, this is checked above.
    # then, the first dash will be the one whose orientation is 'in'
    # and the second dash will be the one whose orientation is 'out'
    # of the common point
    if (
        dash_endpoint_1.orientation == 'in' and
        dash_endpoint_2.orientation == 'out'
    ):
        first_dash = dash_endpoint_1.dash
        second_dash = dash_endpoint_2.dash
    elif (
        dash_endpoint_1.orientation == 'out' and
        dash_endpoint_2.orientation == 'in'
    ):
        first_dash = dash_endpoint_2.dash
        second_dash = dash_endpoint_1.dash
    else:
        raise Exception('Growing pair cannot be joined')

    # Now determine growth restrictions
    if (
        first_dash.growth_restriction is 'forward_only' and
        second_dash.growth_restriction is 'backward_only'
    ):
        new_growth_restriction = 'both'
    elif (
        first_dash.growth_restriction is 'forward_only' and
        second_dash.growth_restriction is None
    ):
        new_growth_restriction = 'forward_only'
    elif (
        first_dash.growth_restriction is None and
        second_dash.growth_restriction is 'backward_only'
    ):
        new_growth_restriction = 'backward_only'
    elif (
        first_dash.growth_restriction is None and
        second_dash.growth_restriction is None
    ):
        new_growth_restriction = None
    else:
        raise Exception('Cannot determine growth restriction')

    new_dash = Dash(
        # label=first_dash.label+'_'+second_dash.label, 
        growth_restriction=new_growth_restriction, 
        path=(first_dash.path + second_dash.path)
    )

    return new_dash


def check_dashes_ordering(dash_sequence):
    """
    Checks an ORDERED sequence of dashes (typically from a soliton)
    such that the first one is "forward only", and its ending point 
    is on the same nodal point (branch pt/joint), same slot as the 
    beginning point of the second one, with opposite orientation.
    And so on for the ending point of the 2nd dash with the beginning 
    point of the 3rd dash, and so on.
    The last dash must be "backward only" type.
    """
    if (
        dash_sequence[0].growth_restriction is not 'forward_only' and 
        dash_sequence[0].growth_restriction is not 'both'
    ):
        raise Exception
    if (
        dash_sequence[-1].growth_restriction is not 'backward_only' and 
        dash_sequence[-1].growth_restriction is not 'both'
    ):
        raise Exception
    for i in range(len(dash_sequence)-1):
        d_1 = dash_sequence[i]
        d_2 = dash_sequence[i+1]
        if (
            d_1.ending_point.end_point != d_2.starting_point.end_point or
            d_1.ending_point.slot != d_2.starting_point.slot
        ):
            print '\nDashes are not ordered properly:'
            for d in dash_sequence:
                d.print_endpoints()
            raise Exception('\nDashes are not ordered properly')
    pass


def growing_pairs_from_dashes(dash_sequence):
    """
    This function returns the corresponding set of growing pairs.
    """
    check_dashes_ordering(dash_sequence)

    growing_pairs = []
    for i in range(len(dash_sequence)-1):
        d_1 = dash_sequence[i]
        d_2 = dash_sequence[i+1]
        growing_pairs.append([d_1.ending_point, d_2.starting_point])

    return growing_pairs


def growing_clusters(soliton):
    """
    This function returns a list of lists of growing pairs.
    Each sub-list is a set of growing pairs attached to the same 
    joint or branch point.
    It may happen that two or more growing pairs occupy the same slot,
    within a single sub-list.
    """
    growing_pairs = soliton.growing_pairs
    nodal_points = []   # a list of branch points or joints
    for p in growing_pairs:
        if p[0].end_point not in nodal_points:
            nodal_points.append(p[0].end_point)
        # The following is superfluous, if growing pairs are correctly formed
        # if p[1].end_point not in nodal_points:
        #   nodal_points.append(p[1].end_point)
    # print 'Nodal points are {}'.format(nodal_points)

    clusters = []
    for n in nodal_points:
        # select all the pairs that end on the nodal point
        nodal_cluster = [p for p in growing_pairs if p[0].end_point == n]
        # print 'For nodal point {}, the pairs are {}'.format(
        #   n.label, nodal_cluster
        # )
        # note that there may be two or more pairs in a nodal cluster 
        # that end on the same slot.
        clusters.append(nodal_cluster)

    return clusters


def find_corresponding_cluster(soliton, ref_cluster):
    """
    For a given soliton, identifies which of its growth clusters
    corresponds to a certain 'reference cluster'.
    """
    # characterize the reference cluster by 
    # - the nodal point (joint/branch point)
    # - the slot on the nodal point
    ref_gr_pair = ref_cluster[0]
    ref_end_point = ref_gr_pair[0].end_point
    ref_slot = ref_gr_pair[0].slot

    clusters = growing_clusters(soliton)
    candidates = []
    # collect all candidate clusters, based on their nodal point and slot
    for cl in clusters:
        sample_gr_pair = cl[0]
        if (
            sample_gr_pair[0].end_point == ref_end_point and
            sample_gr_pair[0].slot == ref_slot
        ):
            candidates.append(cl)

    if len(candidates) > 1:
        raise Exception(
            'Cannot find a unique cluster corresponding to the reference one'
        )
    elif len(candidates) == 0:
        raise Exception(
            'Cannot find any cluster corresponding to the reference one'
        )
    else:
        return candidates[0]


def find_corresponding_pair(soliton, ref_gr_pair, multi=False):
    """
    For a given soliton, identifies which one(s) of its growing pairs
    correspond(s) to a certain 'reference pair'.
    """
    # characterize the reference growing pair by 
    # - the nodal point (joint/branch point)
    # - the slot on the nodal point
    # - the paths of the two dashes of the pair
    ref_end_point = ref_gr_pair[0].end_point
    ref_slot = ref_gr_pair[0].slot
    ref_path_0 = ref_gr_pair[0].dash.path
    ref_path_1 = ref_gr_pair[1].dash.path

    growing_pairs = soliton.growing_pairs
    candidates = []
    # collect all candidate pairs, based on their nodal point and slot, 
    # and paths of the two dashes
    for g_p in growing_pairs:
        if (
            g_p[0].end_point == ref_end_point and
            g_p[0].slot == ref_slot # and
            # (
            #   (
            #       g_p[0].dash.path == ref_path_0 and 
            #       g_p[1].dash.path == ref_path_1
            #   ) or
            #   (
            #       g_p[0].dash.path == ref_path_1 and 
            #       g_p[1].dash.path == ref_path_0
            #   )
            # )

        ):
            candidates.append(g_p)

    if len(candidates) > 1 and multi is False:
        # print (
        #     'WARNING: '
        #     'Cannot find a unique growing pair corresponding' 
        #     'to the reference one (this should not be a problem).'
        # )
        return candidates
    elif len(candidates) == 0:
        raise Exception(
            'Cannot find any growing pair corresponding to the reference one'
        )
    else:
        return candidates





